The maximum length of a chess game under the 2023 FIDE Laws

The FIDE Laws of Chess effective from 1 January 2023 terminate a game automatically upon fivefold repetition or after 75 consecutive moves by each player without a pawn move or a capture. Legal games of 17,697 plies were previously known, and a scheduling analysis of the pawn moves and captures gave an arithmetic upper bound of 17,699 plies, but games of 17,698 or 17,699 plies were not excluded. We close this gap. Partitioning play at pawn moves and captures yields at most 118 segments. Each segment has length at most 150 plies, and each change in the colour of successive segment endpoints reduces this bound by one ply. We prove that a game with all 118 segments must incur at least three such changes. Hence every game has at most $150 \cdot 118 - 3 = 17{,}697$ plies, and the known constructions are optimal. Moreover, in every maximum-length game, all sixteen pawns make six one-rank moves and promote.

==> anc/README.txt <==
Ancillary files for
"The maximum length of a chess game under the 2023 FIDE Laws"
=============================================================

longest.pgn

    The 17,697-ply game constructed by Tom Murphy VII
    ("Is this the longest chess game?", SIGBOVIK 2020,
    https://tom7.org/chess/longest.pdf), redistributed with
    attribution. This is the explicit game cited by the paper's
    sharpness proposition (Proposition 5.1).

longest_check.c

    A self-contained replay verifier: one C99 file, standard library
    only, no dependencies. It parses the PGN, resolves the SAN moves
    under its own implementation of the FIDE Laws of Chess, and checks
    move legality, checkmate, stalemate, fivefold repetition, the
    seventy-five-move rule, and material-only sufficient cases of the
    dead-position rule. It is not a complete decision procedure for
    Article 5.2.2.

    For this particular game, no complete dead-position procedure is
    needed: from every earlier position, the verified remaining suffix
    is a legal sequence ending in checkmate, so no earlier position is
    dead (see the proof of Proposition 5.1 in the paper).

Build and run:

    cc -std=c99 -O2 -o longest_check longest_check.c
    ./longest_check longest.pgn --expect-plies 17697 --expect-termination checkmate

Exit status 0 means that every move was accepted, no implemented
termination test fired before the final ply, and the final ply
delivers checkmate. Together with the suffix argument above, this
establishes that no mandatory termination condition applies before
the final ply.

The full verification apparatus -- a second, independently implemented
replay verifier, machine checks of the finite claims behind the
paper's lemmas, and CP-SAT cross-checks -- is maintained in the
companion repository:

    https://github.com/junyeobe0315/longest-chess-game
    version 1.2.0; concept DOI https://doi.org/10.5281/zenodo.21828025
    (cited in the paper, resolves to the latest release); this exact
    release archived at https://doi.org/10.5281/zenodo.21929234


==> anc/longest.pgn <==
[Event "Is this the longest Chess game?"]
[Site "SIGBOVIK 2020"]
[White "Dr. Tom Murphy VII Ph.D."]
[Black "Dr. Tom Murphy VII Ph.D."]
[Result "1-0"]

 1. Na3 Nf6 2. Nc4 Ng4 3. Na5 Ne3 4. Nb3 Na6 5. Nc5 Nf5 6. Ne6 Nd4 7. Nc5 Ne6 8. Nb3 Nb8 9. Nc5 Nf4 10. Na6 Nh3 11. Nc5 Na6 12. Nb3 Nc5 13. Nf3 Na6 14. Nc5 Ng1 15. Ng5 Nh3 16. Nge4 Ng1 17. Na4 Nb8 18. Ng3 Nc6 19. Nc5 Ne5 20. Nf5 Nh3 21. Ne6 Ng1 22. Nc5 Ng4 23. Ng3 Ne5 24. Nce4 Nc6 25. Nc5 Nh3 26. Na4 Ng1 27. Nf5 Nb8 28. Ng3 Nh3 29. Ne4 Ng1 30. Nac5 Na6 31. Na4 Nh3 32. Nac5 Nf4 33. Ng5 Nh3 34. Nb3 Ng1 35. Nc5 Nb4 36. Nf3 Na6 37. Ne5 Nh3 38. Nf3 Nb4 39. Nb3 Na6 40. Na5 Nc5 41. Nb3 Ng5 42. Ng1 Nh3 43. Na5 Na6 44. Nb3 Nb4 45. Nc5 Na6 46. Na4 Nb8 47. Nc5 Ng5 48. Na6 Nh3 49. Nb4 Nf4 50. Na6 Ng6 51. Nc5 Nf4 52. Nb3 Ne6 53. Nc5 Na6 54. Nb3 Nd4 55. Nc5 Nb4 56. Ne6 Na6 57. Nf4 Nf5 58. Ne6 Nh4 59. Nc5 Nf5 60. Na4 Ne3 61. Nc5 Ng4 62. Nb3 Ne3 63. Nh3 Nb8 64. Ng1 Nf5 65. Na5 Ne3 66. Nc6 Ng4 67. Na5 Nc6 68. Nc4 Nb8 69. Nf3 Nf6 70. Ng1 Na6 71. Na3 Nb8 72. Nf3 Ng8 73. Ng1 Na6 74. Nb1 Nb8 75. Nf3 b6 76. Ne5 Ba6 77. Nc4 Nf6 78. Nca3 Nh5 79. Nc3 Nf4 80. Nc4 Bb7 81. Na5 Nh5 82. Nc4 Be4 83. Na5 Bc6 84. Nb1 Qc8 85. Nb7 Bb5 86. Na5 Ba6 87. Nb7 Nf6 88. Nd8 Nc6 89. Nb7 Na5 90. Nc3 Nb3 91. Na4 Qb8 92. Nc3 Ng8 93. Na5 Qc8 94. Nd5 Bd3 95. Nb4 Nh6 96. Na6 Ng8 97. Nb4 Qb7 98. Nd5 Qc8 99. Ne3 Ba6 100. Nd5 Qd8 101. Nc3 Qc8 102. Nc6 Qb8 103. Na5 Nf6 104. Nb7 Ng8 105. Na4 Nf6 106. Na5 Qc8 107. Nb7 Nd4 108. Nc3 Nb3 109. Nb1 Na5 110. Nc3 Nc6 111. Nb1 Ne4 112. Nd8 Nf6 113. Ne6 Nb8 114. Nd8 Bd3 115. Nb7 Ba6 116. Nc5 Nh5 117. Nb7 Nf4 118. Na5 Nh5 119. Nc6 Bb5 120. Na5 Bc4 121. Nb7 Bb5 122. Nc3 Bc6 123. Nb1 Na6 124. Na5 Nb8 125. Na3 Qd8 126. Nb1 Nf6 127. Nc3 Nh5 128. Nb7 Be4 129. Na5 Bf5 130. Nc4 Be4 131. Na4 Bb7 132. Nc3 Ng3 133. Na5 Nh5 134. Nb3 Nf4 135. Na5 Bc6 136. Nc4 Bb7 137. Na3 Ba6 138. Nc4 Nh5 139. Na3 Bb7 140. Ncb1 Ba6 141. Nb5 Nf6 142. N5a3 Nd5 143. Nc4 Nf6 144. Nba3 Ng8 145. Nb1 Qc8 146. Ne5 Qd8 147. Nc3 Bc8 148. Nb1 Nf6 149. Nf3 Ng8 150. Nc3 g6 151. Ng5 Bb7 152. Nce4 Bh6 153. Nc5 Bf3 154. Nce4 Nc6 155. Nc3 Bd5 156. Na4 Ne5 157. Ne6 Bf8 158. Nc3 Nh6 159. Nc5 Nc6 160. Nb5 Bb3 161. Na6 Ba4 162. Nb4 Na5 163. Na6 Ng4 164. Nc3 Nc6 165. Ne4 Bb3 166. Nb4 Bc4 167. Ng5 Bd3 168. Nf3 Nge5 169. Nd5 Nb8 170. Ng1 Bb5 171. Nf3 Bd3 172. Nc3 Nbc6 173. Nd5 Bc4 174. Nb4 Bd3 175. Ng5 Ng4 176. Nf3 Bc4 177. Ng5 Qb8 178. Ne4 Qd8 179. Nc5 Bb3 180. Ne4 Nd4 181. Na6 Nc6 182. Ng3 Ba4 183. Ne4 Bg7 184. Nc3 Bf8 185. Nb1 Na5 186. Nc3 Bb3 187. Nb5 Ba4 188. Nb8 Nh6 189. Na6 Bb3 190. Nb4 Ba4 191. Nd3 Nc6 192. Nb4 Nb8 193. Na6 Nc6 194. Na3 Bb3 195. Nb5 Nb8 196. Nc5 Nc6 197. Ne6 Bd5 198. Nc5 Nf5 199. Nc3 Nh6 200. Nb1 Ne5 201. Nc3 Nf5 202. Ne6 Nh6 203. Ne4 Ng8 204. Nc3 Be4 205. Na4 Bd5 206. Nd4 Bh6 207. Ne6 Nf6 208. Ng5 Ng8 209. Ne4 Nc6 210. Ng5 Qb8 211. Nc3 Qd8 212. Nb5 Bf3 213. Nc3 Nf6 214. Nce4 Ng8 215. Ne6 Nb8 216. N6g5 Bh5 217. Nc5 Bf3 218. Na4 Bb7 219. Nc5 Na6 220. Nce4 Nb8 221. Nc3 Bf8 222. Nce4 Bc8 223. Nc3 Nh6 224. Nf3 Ng8 225. Ne5 g5 226. Nb5 Nc6 227. Na3 Ba6 228. Nd3 Qc8 229. Nb4 Nd8 230. Nc6 Bb7 231. Nb8 Be4 232. Nc6 Bf5 233. Nb1 Nh6 234. Na3 Bd3 235. Nc4 Qa6 236. Nb8 Qc8 237. Na5 Bf5 238. Na6 Ng4 239. Nb4 Nc6 240. Nb7 Nf6 241. Na5 Nd4 242. Nc4 Qa6 243. Ne5 Bh3 244. Nbc6 Nh5 245. Na5 Bh6 246. Nf3 Qb7 247. Ne5 Ne6 248. Nf3 Nd4 249. Nb3 Qa6 250. Na5 Qb5 251. Ne5 Qa6 252. Nac6 Bf8 253. Na5 Nf6 254. Nac6 Bf5 255. Nb4 Bh3 256. Nc4 Bf5 257. Nd5 Qc8 258. Nb4 Nc6 259. Na5 Nd4 260. Nb7 Nc6 261. Nd3 Ng4 262. Nb4 Be4 263. Na5 Bf5 264. Na6 Nd8 265. Nb4 Nh6 266. Na6 Ng8 267. Nb8 Nh6 268. Nc4 Bd3 269. Na5 Qa6 270. Nc4 Qa5 271. Nc6 Qa6 272. Nd4 Qc8 273. Nc6 Nf5 274. Na3 Nh6 275. Na5 Bf5 276. Nc6 Be4 277. Nb1 Bf5 278. Na5 Ng8 279. Nc6 Bg4 280. Na3 Bf5 281. Nb4 Be4 282. Nc6 Bf3 283. Nb8 Be4 284. Nb1 Bb7 285. Na3 Bh6 286. Nc6 Bf8 287. Nc4 Ba6 288. Na3 Qb7 289. Nb4 Qc8 290. Nd5 Nc6 291. Nb4 Nb8 292. Nd3 Nc6 293. Ne5 Qd8 294. Nd3 Bc8 295. Ne5 Bh6 296. Nb5 Bf8 297. Nd3 Nb8 298. Ne5 Bg7 299. Nc3 Bf8 300. Nd5 b5 301. Ng6 Bh6 302. Nh4 Nf6 303. Nf4 Bb7 304. Nd5 Ba6 305. Ng6 Bf8 306. Ne3 Nd5 307. Nc4 Bh6 308. Nb6 Nf4 309. Nf8 Ne6 310. Ng6 Nc5 311. Nc8 Nb3 312. Nf8 Na5 313. Ng6 Nbc6 314. Nh4 Nb8 315. Nb6 Bf8 316. Nc8 Nac6 317. Nb6 Ne5 318. Nc8 Bh6 319. Ng6 Nec6 320. Nb6 Ne5 321. Nc8 Nbc6 322. Nh4 Nb8 323. Nf3 Bf8 324. Nh4 Nc4 325. Nb6 Ne5 326. Nf3 Nec6 327. Nh4 Bg7 328. Nc8 Bf8 329. Ng6 Na5 330. Nh4 Nc4 331. Nb6 Na5 332. Nd5 Bh6 333. Nb6 Nac6 334. Nc8 Na5 335. Nf5 Nbc6 336. Nh4 Bg7 337. Ng6 Bh6 338. Nf4 Nb8 339. Ng6 Nb7 340. Nf8 Na5 341. Nb6 Nb3 342. Nc8 Bb7 343. Ng6 Ba6 344. Nf4 Nc5 345. Ng6 Nb7 346. Nb6 Nc5 347. Nd5 Ne6 348. Nb6 Bc8 349. Nf8 Ba6 350. Na4 Nf4 351. Nb6 Bb7 352. Ng6 Ba6 353. Nc8 Nd5 354. Nb6 Ne3 355. Nc4 Nd5 356. Ne3 Bf8 357. Nc4 Nf6 358. Ne3 Qc8 359. Nd5 Qd8 360. Nb6 Bh6 361. Nd5 Ng4 362. Nh4 Nf6 363. Nf5 Bb7 364. Nh4 Bc6 365. Nf4 Bb7 366. Nf5 Bc8 367. Nh4 Na6 368. Nd5 Nb8 369. Nc3 Ng8 370. Nd5 Bg7 371. Ng6 Bh6 372. Ne3 Bf8 373. Nd5 Nh6 374. Ne5 Ng8 375. Nc4 bxc4 376. Nb4 Bh6 377. Nc6 Bg7 378. Nb4 Bf8 379. Nc6 Na6 380. Nb4 Bg7 381. Nd3 Bb7 382. Ne5 Bh6 383. Nc6 Qb8 384. Nd8 Nb4 385. Nc6 Qc8 386. Na5 Qd8 387. Nb3 Bd5 388. Nd4 Nc6 389. Nf3 Na5 390. Nh4 Nb3 391. Ng6 Bg7 392. Nf4 Bc3 393. Ne6 Bb4 394. Nd4 Qb8 395. Ne6 Ba5 396. Nd8 Be4 397. Nc6 Qc8 398. Nb4 Bd3 399. Na6 Nc5 400. Nb4 Nb3 401. Nd5 Be4 402. Nb4 Qd8 403. Nc6 Qc8 404. Nd8 Qb8 405. Nc6 Bd5 406. Nd8 Qb7 407. Ne6 Qb8 408. Nc5 Bb4 409. Ne6 Bf3 410. Nd4 Bd5 411. Nf3 Qd8 412. Nd4 Ba3 413. Ne6 Bb4 414. Nf8 Bc3 415. Ne6 Bf3 416. Nf4 Bd5 417. Nh3 Bg7 418. Nf4 Bh6 419. Ng6 Bg7 420. Nh4 Bh6 421. Nf5 Na5 422. Nh4 Nc6 423. Nf3 Na5 424. Nd4 Nc6 425. Nb3 Nb4 426. Nd4 Bb7 427. Nb3 Nf6 428. Na5 Ng8 429. Nc6 Qc8 430. Na5 Qb8 431. Nc6 Ba6 432. Nd8 Bb7 433. Ne6 Na6 434. Nd8 Bg7 435. Nc6 Bh6 436. Nb4 Qd8 437. Nc6 Nc5 438. Ne5 Na6 439. Nd3 Bg7 440. Ne5 Bc8 441. Nd3 Be5 442. Nb4 Bg7 443. Nc6 Bf8 444. Nb4 Nb8 445. Nc6 Bg7 446. Nb4 Bh6 447. Nc6 Bf8 448. Nb4 Ba6 449. Nd5 Bc8 450. Nf4 gxf4 451. Rg1 Bb7 452. Rh1 Bh6 453. Rg1 Bg5 454. Rh1 Na6 455. Rg1 Bh4 456. Rh1 Bc6 457. Rg1 Qb8 458. Rh1 Ba4 459. Rg1 Nf6 460. Rh1 Qb5 461. Rg1 Qe5 462. Rh1 Qa5 463. Rg1 Qh5 464. Rh1 Bg5 465. Rg1 Qg6 466. Rh1 Ne4 467. Rg1 Bc6 468. Rh1 Bb5 469. Rg1 Qh5 470. Rh1 Qh4 471. Rg1 Nac5 472. Rh1 Qh3 473. Rg1 Nb7 474. Rh1 Qg3 475. Rg1 Nec5 476. Rh1 Nb3 477. Rg1 Nd6 478. Rh1 Qh4 479. Rg1 Nc5 480. Rh1 Bh6 481. Rg1 Na4 482. Rh1 Qh3 483. Rg1 Bc6 484. Rh1 Nb7 485. Rg1 Qg3 486. Rh1 Nd8 487. Rg1 Qg6 488. Rh1 Qg3 489. Rg1 Nb7 490. Rh1 Qh3 491. Rg1 Nd6 492. Rh1 Bb5 493. Rg1 Qh4 494. Rh1 Nc5 495. Rg1 Bg5 496. Rh1 Nb3 497. Rg1 Qg3 498. Rh1 Nb7 499. Rg1 N3c5 500. Rh1 Ne4 501. Rg1 Qh3 502. Rh1 Nbc5 503. Rg1 Qh4 504. Rh1 Na6 505. Rg1 Qh5 506. Rh1 Qg6 507. Rg1 Bc6 508. Rh1 Ba4 509. Rg1 Nf6 510. Rh1 Qh5 511. Rg1 Bh4 512. Rh1 Qa5 513. Rg1 Qe5 514. Rh1 Qb5 515. Rg1 Qb8 516. Rh1 Ng8 517. Rg1 Bc6 518. Rh1 Qd8 519. Rg1 Bb7 520. Rh1 Bg5 521. Rg1 Nb8 522. Rh1 Bh6 523. Rg1 Bf8 524. Rh1 Bc8 525. Rg1 c6 526. Rh1 Nf6 527. Rg1 Na6 528. Rh1 Nh5 529. Rg1 Nc7 530. Rh1 Nb5 531. Rg1 Ba6 532. Rh1 Qc8 533. Rg1 Nd4 534. Rh1 Ng7 535. Rg1 Bb5 536. Rh1 Nh5 537. Rg1 Nf5 538. Rh1 Nhg3 539. Rg1 Qa6 540. Rh1 Nd4 541. Rg1 Qc8 542. Rh1 Ne4 543. Rg1 Ba4 544. Rh1 Nf5 545. Rg1 Bg7 546. Rh1 Neg3 547. Rg1 Be5 548. Rh1 Bc3 549. Rg1 Ng7 550. Rh1 N3h5 551. Rg1 Qd8 552. Rh1 Bb4 553. Rg1 Bb3 554. Rh1 Bc3 555. Rg1 Qc7 556. Rh1 Qb8 557. Rg1 Qd6 558. Rh1 Bf6 559. Rg1 Qe6 560. Rh1 Qh3 561. Rg1 Qg3 562. Rh1 Ba4 563. Rg1 Bb3 564. Rh1 Qh3 565. Rg1 Qe6 566. Rh1 Qd6 567. Rg1 Bc3 568. Rh1 Qb8 569. Rg1 Qc7 570. Rh1 Qd8 571. Rg1 Bb4 572. Rh1 Ba4 573. Rg1 Bc3 574. Rh1 Qc8 575. Rg1 Ng3 576. Rh1 N7f5 577. Rg1 Be5 578. Rh1 Bg7 579. Rg1 Ne4 580. Rh1 Bf8 581. Rg1 Nd4 582. Rh1 Bb5 583. Rg1 Ng3 584. Rh1 Qa6 585. Rg1 Ndf5 586. Rh1 Qc8 587. Rg1 Nh5 588. Rh1 Nd4 589. Rg1 Ng7 590. Rh1 Ba6 591. Rg1 Nh5 592. Rh1 Nb5 593. Rg1 Qd8 594. Rh1 Bc8 595. Rg1 Nc7 596. Rh1 Na6 597. Rg1 Nf6 598. Rh1 Nb8 599. Rg1 Ng8 600. Rh1 c5 601. Rg1 Ba6 602. Rh1 Nf6 603. Rg1 Qb6 604. Rh1 Ng4 605. Rg1 Bc8 606. Rh1 Ne3 607. Rg1 Nc6 608. Rh1 Qa6 609. Rg1 Ng4 610. Rh1 Nce5 611. Rg1 Nf6 612. Rh1 Bb7 613. Rg1 Qb5 614. Rh1 Bf3 615. Rg1 Qa5 616. Rh1 Qc3 617. Rg1 Ng6 618. Rh1 Ng4 619. Rg1 Qd4 620. Rh1 Qg7 621. Rg1 Qg8 622. Rh1 Be4 623. Rg1 Qg7 624. Rh1 N4e5 625. Rg1 Bc6 626. Rh1 Ba4 627. Rg1 Nh4 628. Rh1 Bb5 629. Rg1 Qg3 630. Rh1 Ba4 631. Rg1 Qg6 632. Rh1 Bc6 633. Rg1 Bf3 634. Rh1 Qg4 635. Rg1 Nc6 636. Rh1 Be4 637. Rg1 Qg7 638. Rh1 Qg4 639. Rg1 Bf3 640. Rh1 Ne5 641. Rg1 Qg6 642. Rh1 Bc6 643. Rg1 Ba4 644. Rh1 Qg3 645. Rg1 Bb5 646. Rh1 Qg7 647. Rg1 Ba4 648. Rh1 Nhg6 649. Rg1 Bc6 650. Rh1 Be4 651. Rg1 Ng4 652. Rh1 Qg8 653. Rg1 Bf3 654. Rh1 Qg7 655. Rg1 Qd4 656. Rh1 Qc3 657. Rg1 Nf6 658. Rh1 Ne5 659. Rg1 Qa5 660. Rh1 Qb5 661. Rg1 Bb7 662. Rh1 Qa6 663. Rg1 Bc8 664. Rh1 Nfg4 665. Rg1 Nc6 666. Rh1 Ne3 667. Rg1 Qb6 668. Rh1 Nb8 669. Rg1 Ng4 670. Rh1 Ba6 671. Rg1 Nf6 672. Rh1 Qd8 673. Rg1 Ng8 674. Rh1 Bc8 675. Rg1 f6 676. Rh1 Bh6 677. Rg1 Bb7 678. Rh1 Qa5 679. Rg1 Qb5 680. Rh1 Qc6 681. Rg1 Qe4 682. Rh1 Qg6 683. Rg1 Qf5 684. Rh1 Bg7 685. Rg1 Qh5 686. Rh1 Bd5 687. Rg1 Bh6 688. Rh1 Qg5 689. Rg1 Nc6 690. Rh1 Bg7 691. Rg1 Be4 692. Rh1 Qf5 693. Rg1 Ne5 694. Rh1 Bd3 695. Rg1 Bf8 696. Rh1 Qg4 697. Rg1 Nc6 698. Rh1 Qe6 699. Rg1 Nb8 700. Rh1 Bg6 701. Rg1 Qd6 702. Rh1 Bd3 703. Rg1 Be4 704. Rh1 Qb6 705. Rg1 Nc6 706. Rh1 Qc7 707. Rg1 Qa5 708. Rh1 Qb5 709. Rg1 Nd4 710. Rh1 Qa4 711. Rg1 Nc6 712. Rh1 Qb4 713. Rg1 Qa4 714. Rh1 Nd4 715. Rg1 Qb5 716. Rh1 Nc6 717. Rg1 Qa5 718. Rh1 Qc7 719. Rg1 Qb6 720. Rh1 Nb8 721. Rg1 Qd6 722. Rh1 Bd3 723. Rg1 Bg6 724. Rh1 Qe6 725. Rg1 Bd3 726. Rh1 Nc6 727. Rg1 Qg4 728. Rh1 Ne5 729. Rg1 Qf5 730. Rh1 Bg7 731. Rg1 Be4 732. Rh1 Nc6 733. Rg1 Qg5 734. Rh1 Bd5 735. Rg1 Bh6 736. Rh1 Nb8 737. Rg1 Qh5 738. Rh1 Bg7 739. Rg1 Bb7 740. Rh1 Qf5 741. Rg1 Bh6 742. Rh1 Qg6 743. Rg1 Qe4 744. Rh1 Qc6 745. Rg1 Qb5 746. Rh1 Qa5 747. Rg1 Qd8 748. Rh1 Bc8 749. Rg1 Bf8 750. Rh1 f5 751. Rg1 Qc7 752. Rh1 Bh6 753. Rg1 Qb7 754. Rh1 Qd5 755. Rg1 Ba6 756. Rh1 Qe5 757. Rg1 Bf8 758. Rh1 Qc3 759. Rg1 Qe3 760. Rh1 Bg7 761. Rg1 Qb3 762. Rh1 Qa4 763. Rg1 Bc8 764. Rh1 Bd4 765. Rg1 Be3 766. Rh1 Qb3 767. Rg1 Bb7 768. Rh1 Bf3 769. Rg1 Qb7 770. Rh1 Qc8 771. Rg1 Qd8 772. Rh1 Be4 773. Rg1 Bd5 774. Rh1 Bf7 775. Rg1 Qa5 776. Rh1 Qb6 777. Rg1 Qc7 778. Rh1 Qc8 779. Rg1 Qc6 780. Rh1 Qe6 781. Rg1 Qh6 782. Rh1 Bd4 783. Rg1 Qf8 784. Rh1 Nc6 785. Rg1 Be3 786. Rh1 Bd5 787. Rg1 Ne5 788. Rh1 Nc6 789. Rg1 Bf7 790. Rh1 Bd4 791. Rg1 Nb8 792. Rh1 Qh6 793. Rg1 Be3 794. Rh1 Qe6 795. Rg1 Qc6 796. Rh1 Qc8 797. Rg1 Qc7 798. Rh1 Qb6 799. Rg1 Qa5 800. Rh1 Qd8 801. Rg1 Bd5 802. Rh1 Be4 803. Rg1 Bf3 804. Rh1 Qc8 805. Rg1 Qb7 806. Rh1 Qb3 807. Rg1 Bb7 808. Rh1 Bc8 809. Rg1 Qa4 810. Rh1 Bd4 811. Rg1 Bg7 812. Rh1 Ba6 813. Rg1 Qb3 814. Rh1 Qe3 815. Rg1 Bf8 816. Rh1 Qc3 817. Rg1 Qe5 818. Rh1 Bh6 819. Rg1 Qd5 820. Rh1 Bc8 821. Rg1 Qb7 822. Rh1 Qc7 823. Rg1 Bf8 824. Rh1 Qd8 825. b3 Nh6 826. Rg1 Nc6 827. Ba3 Nb8 828. Qc1 Qb6 829. Bb2 Qf6 830. Bd4 Qc6 831. Be5 Qb5 832. Qd1 Ng4 833. Qb1 Qb7 834. Bg7 Qb4 835. Qc1 Qc3 836. Rh1 Qh3 837. Qb1 Qh4 838. Bb2 Qh6 839. Bg7 Qd6 840. Qd1 Nh6 841. Be5 Qg6 842. Bc3 Qg7 843. Rg1 Qg3 844. Qb1 Bb7 845. Bg7 Bd5 846. Bc3 Bb7 847. Bf6 Bc8 848. Bc3 Qf3 849. Qd1 Qg3 850. Bd4 Qg7 851. Bc3 Bb7 852. Rh1 Bc8 853. Bb4 Qg6 854. Bc3 Qb6 855. Be5 Qg6 856. Qb1 Qd6 857. Qd1 Ba6 858. Bg7 Bc8 859. Qc1 Ng4 860. Qd1 Ba6 861. Qb1 Bc8 862. Bb2 Qh6 863. Bg7 Qh4 864. Bb2 Qh3 865. Bg7 Na6 866. Qc1 Nb8 867. Bh6 Qc3 868. Bg7 Ne3 869. Rg1 Ng4 870. Bf6 Qb4 871. Bg7 Nf6 872. Qb1 Ng4 873. Bc3 Qb7 874. Bg7 Nc6 875. Be5 Nb8 876. Bc7 Qb5 877. Be5 Bh6 878. Qd1 Bf8 879. Bg7 Nh6 880. Be5 Nf7 881. Qc1 Nh6 882. Bd6 Qc6 883. Be5 Qc7 884. Bd4 Qc6 885. Qb1 Qf6 886. Qc1 Bg7 887. Bb2 Bf8 888. Ba3 Qb6 889. Bb2 Qd8 890. Ba3 Bb7 891. Qd1 Bc8 892. Bb2 Nc6 893. Ba3 Ne5 894. Bc1 Nc6 895. Bb2 Nb8 896. Bc1 Bg7 897. Rh1 Bf8 898. Ba3 Ng8 899. Bc1 Nc6 900. b4 Ba6 901. Ba3 Bh6 902. Bb2 Qc7 903. Rg1 Na5 904. Bg7 Qc8 905. Bf6 Nb3 906. Rh1 Bb7 907. Bg5 Ba6 908. Qb1 Qc7 909. Rg1 Qd6 910. Qb2 Qc6 911. Qb1 Qe6 912. Qc1 Nd4 913. Qd1 Bf8 914. Bf6 Nh6 915. Qb1 Bb7 916. Qc1 Qg8 917. Qa3 Qg3 918. Rh1 Bf3 919. Qa5 Qh3 920. Rg1 Qg3 921. Rh1 Bd5 922. Qa3 Bf3 923. Qc1 Bb7 924. Qa3 Qd3 925. Rg1 Qg3 926. Be5 Qg8 927. Bf6 Ng4 928. Qc1 Nh6 929. Qb2 Qe6 930. Qc1 Nf7 931. Qb1 Nh6 932. Qb2 Ba6 933. Qb1 Qb6 934. Qd1 Qe6 935. Be5 Ng8 936. Bf6 Qe3 937. Bg5 Qe6 938. Bh4 Bh6 939. Bg5 Qd6 940. Qc1 Qe6 941. Bh4 Nb3 942. Bg5 Qf6 943. Qb1 Qe6 944. Bf6 Qc6 945. Bg5 Qg6 946. Qb2 Qc6 947. Qa3 Qd6 948. Qb2 Bb7 949. Qb1 Ba6 950. Bf6 Qc7 951. Bg5 Qb8 952. Rh1 Qc7 953. Bf6 Qc8 954. Bg5 Nd4 955. Qd1 Nb3 956. Rg1 Bb7 957. Rh1 Qd8 958. Bf6 Qc8 959. Rg1 Ba6 960. Rh1 Na5 961. Rg1 Qd8 962. Bg7 Qc8 963. Qc1 Qc7 964. Qd1 Qb7 965. Bb2 Qc7 966. Qb1 Nc6 967. Qd1 Nb8 968. Rh1 Nc6 969. Qc1 Qd8 970. Qd1 Bf8 971. Ba3 Bh6 972. Bc1 Bf8 973. Bb2 Bc8 974. Bc1 Nd4 975. b5 Qb6 976. Rg1 Qd6 977. Bb2 Bg7 978. Rh1 Nf6 979. Qc1 Qb6 980. Ba3 Ng8 981. Bb2 Bf6 982. Rg1 Nb3 983. Be5 Qe6 984. Bb8 Qd5 985. Qb2 Nd4 986. Bd6 Be5 987. Bc7 Bf6 988. Bb6 Qf7 989. Rh1 Bg7 990. Qc1 Bf8 991. Bc7 Qd5 992. Qb1 Bb7 993. Qb2 Qd6 994. Qa3 Qf6 995. Be5 Qg7 996. Bc7 Qf6 997. Qd3 Qd6 998. Qa3 Nh6 999. Qb2 Ng8 1000. Qb4 Qd5 1001. Qb2 Qe4 1002. Qb1 Qd5 1003. Qb4 Bc8 1004. Qb1 Qb7 1005. Qc1 Qd5 1006. Be5 Qf7 1007. Bc7 Nc6 1008. Bb6 Nd4 1009. Qa3 Bg7 1010. Qc1 Qf6 1011. Qb2 Qf7 1012. Qa3 Bf6 1013. Qb2 Nb3 1014. Rg1 Nd4 1015. Qc1 Qd5 1016. Qb2 Bb7 1017. Bc7 Bc8 1018. Qb4 Be5 1019. Qb2 Ba6 1020. Bd6 Bc8 1021. Rh1 Bf6 1022. Rg1 Qe5 1023. Bb8 Qd5 1024. Qb1 Nb3 1025. Qb2 Qe5 1026. Qc1 Qd5 1027. Qa3 Qe6 1028. Qc1 Nh6 1029. Be5 Ng8 1030. Bc3 Qb6 1031. Be5 Qc6 1032. Bb2 Qb6 1033. Ba3 Nd4 1034. Bb2 Qc7 1035. Rh1 Qb6 1036. Ba3 Bg7 1037. Bb2 Nf6 1038. Ba3 Qd6 1039. Bb2 Nb3 1040. Qd1 Nd4 1041. Ba3 Ng8 1042. Bb2 Nh6 1043. Rg1 Ng8 1044. Bc3 Bf8 1045. Bb2 Qc6 1046. Bc1 Qd6 1047. Rh1 Qb6 1048. Rg1 Qd8 1049. Rh1 Nb3 1050. cxb3 Bg7 1051. Qc2 Nh6 1052. Qc3 Ng4 1053. Qc2 Bf8 1054. Qe4 Ba6 1055. Qc2 Bb7 1056. Qb1 Nh6 1057. Bb2 Qc7 1058. Bc3 Bg7 1059. Bd4 Ng4 1060. Qb2 Qd8 1061. Rg1 Bh6 1062. Rh1 Qa5 1063. Bg7 Nf6 1064. Rg1 Qb4 1065. Qb1 Bf3 1066. Qd3 Nh5 1067. Qd5 Qa3 1068. Rh1 Nf6 1069. Bf8 Qb2 1070. Bg7 Qa3 1071. Qe6 Nh5 1072. Qd5 Be4 1073. Rg1 Bf3 1074. Qd3 Qb4 1075. Qd5 Nf6 1076. Qd3 Bd5 1077. Qb1 Bf3 1078. Rh1 Bb7 1079. Rg1 Ba6 1080. Qb2 Bb7 1081. Qe5 Qa5 1082. Qb2 Bg5 1083. Rh1 Bh6 1084. Qb1 Ng4 1085. Qb2 Qa3 1086. Bd4 Qa5 1087. Qc3 Qd8 1088. Qb2 Bc8 1089. Rg1 Bb7 1090. Bf6 Bg7 1091. Bd4 Ba6 1092. Rh1 Bb7 1093. Be5 Qc7 1094. Bd4 Ne5 1095. Qb1 Ng4 1096. Qd1 Nh6 1097. Qb1 Bf3 1098. Bc3 Bb7 1099. Qc2 Bf8 1100. Qb1 Qd6 1101. Bb2 Qc7 1102. Bf6 Qd8 1103. Bb2 Qb8 1104. Bc1 Qd8 1105. Qe4 Ng4 1106. Qb1 Bc8 1107. Qc2 Bb7 1108. Qb2 Ba6 1109. Qc2 Qc8 1110. Qe4 Qd8 1111. Qe5 Bc8 1112. Qe4 Nf6 1113. Qc2 Ng4 1114. Bb2 Bg7 1115. Bc1 Bf6 1116. Qc3 Bg7 1117. Qf6 Nh6 1118. Qc3 Bf6 1119. Qc2 Bg7 1120. Ba3 Ng8 1121. Bc1 Be5 1122. Qd1 Bg7 1123. Rg1 Bf8 1124. Rh1 Bb7 1125. a3 Qb8 1126. Rg1 Bf3 1127. Qc2 Bh5 1128. Qa2 Qe5 1129. Rh1 Qd4 1130. Qc2 Qg7 1131. Qa2 Qh6 1132. Rg1 Qa6 1133. Qc2 Bg6 1134. Qd3 Bf7 1135. Qe3 Qe6 1136. Qe4 Qh6 1137. Qe5 Qe6 1138. Qc7 Qb6 1139. Bb2 Nf6 1140. Bd4 Bg7 1141. Qe5 Bg6 1142. Qd6 Bf7 1143. Qb8+ Qd8 1144. Qe5 Bh5 1145. Qd6 Ng4 1146. Qb8 Nf6 1147. Qd6 Bf8 1148. Qe5 Bg7 1149. Rh1 Bf7 1150. Rg1 Qb6 1151. Qb8+ Qd8 1152. Qd6 Qb6 1153. Rh1 Bg6 1154. Rg1 Qa5 1155. Qe5 Qb6 1156. Qc7 Bf7 1157. Qe5 Bf8 1158. Qc7 Bg6 1159. Bb2 Bf7 1160. Rh1 Ng8 1161. Rg1 Bh6 1162. Bc1 Bf8 1163. Qe5 Qe6 1164. Qc7 Qh6 1165. Qe5 Qh5 1166. Qe4 Qh6 1167. Qb7 Qe6 1168. Qe4 Bh5 1169. Qe3 Bf7 1170. Qh3 Qa6 1171. Qe3 Bd5 1172. Qd3 Bf7 1173. Qc3 Bg6 1174. Qd3 Bg7 1175. Qc2 Bf8 1176. Bb2 Bh5 1177. Bc1 Bg7 1178. Qa2 Bf8 1179. Qb1 Qh6 1180. Qa2 Qg7 1181. Rh1 Qh6 1182. Qc2 Qg7 1183. Qd1 Qd4 1184. Qc2 Bh6 1185. Qa2 Bf8 1186. Qb2 Qe5 1187. Qa2 Qg7 1188. Rg1 Qe5 1189. Qb1 Qb8 1190. Qa2 Qd8 1191. Qc2 Qb8 1192. Qd3 Bf3 1193. Qc2 Bg7 1194. Qd1 Bf8 1195. Bb2 Bb7 1196. Bc1 Qd6 1197. Rh1 Qb8 1198. Qc2 Qd8 1199. Qd1 Rc8 1200. a4 Bc6 1201. Ba3 Rb8 1202. Bb4 Nh6 1203. Qc2 Rb7 1204. Qb2 Qc7 1205. Qc1 Bg7 1206. Ba5 Bf3 1207. Qb1 Nf7 1208. Qd3 Bd5 1209. Qg3 Be5 1210. Qf3 Nd8 1211. Qe4 Be6 1212. Bc3 Bg8 1213. Qc2 Qd6 1214. Qa2 Qc6 1215. Qc2 Bf7 1216. Qe4 Be6 1217. Qb1 Bf6 1218. Bd4 Qa6 1219. Qe4 Be5 1220. Qc6 Bg8 1221. Qe4 Be6 1222. Qd3 Bf6 1223. Qe4 Bf7 1224. Qb1 Be6 1225. Qc2 Qc6 1226. Qb1 Qe4 1227. Bc3 Qc6 1228. Bb2 Be5 1229. Bc3 Bb8 1230. Qe4 Be5 1231. Rg1 Bf7 1232. Rh1 Rb6 1233. Qc2 Rb7 1234. Qa2 Bg8 1235. Qc2 Qd6 1236. Qa2 Qc7 1237. Qc2 Nf7 1238. Qe4 Nd8 1239. Bd4 Be6 1240. Bc3 Nc6 1241. Ba5 Nd8 1242. Bb4 Bd5 1243. Ba5 Bg8 1244. Qf3 Bd5 1245. Bb4 Nf7 1246. Ba5 Qb6 1247. Qg3 Qc7 1248. Rg1 Bg7 1249. Rh1 Bb2 1250. Qd3 Bg7 1251. Qb1 Bf3 1252. Qd3 Nh6 1253. Qb1 Bc3 1254. Qc1 Bg7 1255. Bb6 Bc6 1256. Ba5 Qc8 1257. Bb4 Qc7 1258. Qb1 Bf8 1259. Qc1 Bd5 1260. Qb2 Bc6 1261. Qa2 Qd8 1262. Qb2 Rc7 1263. Qc2 Rb7 1264. Bc3 Rb8 1265. Bb4 Ba8 1266. Qd1 Bc6 1267. Qb1 Ng8 1268. Qd1 Qa5 1269. Ba3 Qd8 1270. Qb1 Rc8 1271. Qd1 Bg7 1272. Bc1 Bf8 1273. Bb2 Bb7 1274. Bc1 Rc6 1275. a5 Rf6 1276. Qc2 Rb6 1277. Rg1 Bd5 1278. Qd1 Qc7 1279. Ba3 Nh6 1280. Qc2 Rg6 1281. Qc1 Ra6 1282. Qc2 Ba8 1283. Qb2 Qd8 1284. Qa2 Bd5 1285. Qb1 Bc6 1286. Qc2 Be4 1287. Rh1 Ng8 1288. Qd3 Qa8 1289. Qc2 Rb6 1290. Qa2 Qd5 1291. Qc2 Nf6 1292. Qb1 Nh5 1293. Qd3 Qa8 1294. Qg3 Qc6 1295. Qg4 Qa8 1296. Qg3 Bd5 1297. Qd3 Be4 1298. Bc1 Qd5 1299. Ba3 Re6 1300. Qb1 Rb6 1301. Qc2 Nf6 1302. Qb1 Ng8 1303. Qc2 Qd4 1304. Qa2 Qd5 1305. Bb2 Qa8 1306. Ba3 Qc8 1307. Qc2 Qa8 1308. Qd1 Ra6 1309. Qc2 Nf6 1310. Qd3 Ng8 1311. Qd4 Qd8 1312. Qd3 Bh6 1313. Qc2 Bf8 1314. Qd1 Nh6 1315. Qc2 Bd3 1316. Rg1 Be4 1317. Qc3 Bc6 1318. Qc2 Qc8 1319. Qb1 Qd8 1320. Bb2 Bd5 1321. Ba3 Rf6 1322. Qa2 Ra6 1323. Bb2 Ba8 1324. Ba3 Qb8 1325. Qb2 Qd8 1326. Qc3 Qc7 1327. Qb2 Qd6 1328. Qc2 Qc7 1329. Bb4 Bd5 1330. Ba3 Ng4 1331. Qc1 Nh6 1332. Rh1 Rg6 1333. Rg1 Bg8 1334. Qc2 Bd5 1335. Qb2 Rb6 1336. Qc2 Qc8 1337. Qd1 Qc7 1338. Qc1 Ng8 1339. Qd1 Bh6 1340. Bc1 Bf8 1341. Qc2 Qd8 1342. Qd1 Bb7 1343. Qc2 Re6 1344. Rh1 Rb6 1345. Bb2 Rf6 1346. Bc1 Be4 1347. Qd1 Bb7 1348. Bb2 Rc6 1349. Bc1 Rd6 1350. a6 Nh6 1351. Ba3 Qb6 1352. Qc2 Rd5 1353. Bb2 Bc8 1354. Ba3 Qg6 1355. Bc1 Ng8 1356. Qe4 Nf6 1357. Qb1 Qg7 1358. Bb2 Qg3 1359. Qa2 Re5 1360. Ba3 Qh3 1361. Qc2 Nd5 1362. Rg1 Qh4 1363. Qb2 Nf6 1364. Qa2 Qg3 1365. Qb1 Qg8 1366. Qb2 Ng4 1367. Qc1 Re6 1368. Qd1 Bh6 1369. Qb1 Rd6 1370. Qd1 Re6 1371. Qb1 Bf8 1372. Qd1 Bb7 1373. Qc1 Bc8 1374. Qc2 Re5 1375. Qc1 Bh6 1376. Qb2 Bf8 1377. Qc2 Nf6 1378. Qb2 Qe6 1379. Qb1 Qg8 1380. Qe4 Qg3 1381. Qb1 Bb7 1382. Qa2 Bc8 1383. Bc1 Qh4 1384. Ba3 Bg7 1385. Qb2 Bf8 1386. Qc1 Nd5 1387. Qb2 Nb6 1388. Qc2 Nd5 1389. Qe4 Qh3 1390. Qc2 Qh6 1391. Rh1 Qh3 1392. Qa2 Nf6 1393. Qc2 Qg3 1394. Qa2 Nh5 1395. Bb2 Nf6 1396. Qa3 Rd5 1397. Qa2 Bb7 1398. Qb1 Bc8 1399. Rg1 Qg7 1400. Rh1 Qg8 1401. Bc1 Qg7 1402. Ba3 Qg6 1403. Bc1 Qg4 1404. Qe4 Qg6 1405. Qe5 Ng8 1406. Qe4 Bh6 1407. Qc2 Bf8 1408. Qb2 Nh6 1409. Qc2 Re5 1410. Ba3 Rd5 1411. Qc3 Qb6 1412. Qc2 Rd4 1413. Bb2 Rd5 1414. Bd4 Bb7 1415. Bb2 Bg7 1416. Ba3 Bf8 1417. Rg1 Rd6 1418. Rh1 Qc7 1419. Qd1 Qb6 1420. Qc1 Qd8 1421. Qd1 Ba8 1422. Bc1 Bb7 1423. Bb2 Ng8 1424. Bc1 Re6 1425. axb7 Nh6 1426. Bb2 Nf7 1427. Bc1 Ng5 1428. Rg1 Rb6 1429. Bb2 Rf6 1430. Bd4 Rf7 1431. Rh1 Qc7 1432. Qb1 Qc8 1433. Qb2 Ne6 1434. Be5 Nc7 1435. Rg1 Bh6 1436. Qa3 Bg7 1437. Qa4 Qa8 1438. Bc3 Na6 1439. Bb4 Qd8 1440. Ba5 Bf8 1441. Qa2 Rg7 1442. Bc3 Rg3 1443. Qa5 Rd3 1444. Be5 Re3 1445. Qc3 Rd3 1446. Bg7 Rd4 1447. Qg3 Nc7 1448. Qc3 Na6 1449. Be5 Rd3 1450. Bg7 Re3 1451. Be5 Nc7 1452. Qa5 Na6 1453. Qc7 Rd3 1454. Qa5 Rg3 1455. Bc3 Rd3 1456. Qa2 Rg3 1457. Ba5 Rg7 1458. Bc3 Rf7 1459. Ba5 Bg7 1460. Qa4 Bf8 1461. Bb4 Bg7 1462. Ba3 Qa8 1463. Bb4 Rf6 1464. Bc3 Rf7 1465. Qb4 Nc7 1466. Qa4 Bf6 1467. Be5 Bg7 1468. Bd6 Qc8 1469. Be5 Nd5 1470. Qa3 Nc7 1471. Qa5 Bh6 1472. Qa3 Qb8 1473. Qb2 Qc8 1474. Qc2 Bf8 1475. Qb2 Nd5 1476. Rh1 Nc7 1477. Bd4 Ne6 1478. Be5 Ng5 1479. Bd4 Qa8 1480. Qb1 Qc8 1481. Bf6 Qc7 1482. Bd4 Rf6 1483. Qd1 Rf7 1484. Bc3 Qd8 1485. Bd4 Rg7 1486. Rg1 Rf7 1487. Bb2 Rf6 1488. Bd4 Rb6 1489. Bb2 Ne4 1490. Bc1 Ng5 1491. Rh1 Re6 1492. Rg1 Nf7 1493. Rh1 Rc6 1494. Bb2 Re6 1495. Bg7 Nh6 1496. Bb2 Qb6 1497. Bc1 Qd8 1498. Rg1 Ng8 1499. Rh1 Rd6 1500. b8=N Qc7 1501. Qc2 Bg7 1502. Qe4 Be5 1503. Qa8 Qc6 1504. Bb2 Rf6 1505. Bc1 Bc3 1506. Ba3 Bb4 1507. Bb2 Nh6 1508. Bc1 Qc7 1509. Qf3 Qd8 1510. Qg3 Ng4 1511. Na6 Nh6 1512. Qd3 Qb8 1513. Qh3 Ba3 1514. Qd3 Qc8 1515. Qc3 Rd6 1516. Qf3 Ng8 1517. Qh3 Rh6 1518. Qg4 Qc7 1519. Qh3 Qe5 1520. Qd3 Qe6 1521. Qh3 Qe5 1522. Qc3 Qc7 1523. Qh3 Rh4 1524. Qg4 Rh6 1525. Nb8 Qc8 1526. Na6 Rh5 1527. Qh3 Rh6 1528. Bb2 Rd6 1529. Bc1 Qb8 1530. Qf3 Qc8 1531. Qe3 Nh6 1532. Qf3 Rd5 1533. Qc3 Rd6 1534. Qh3 Rf6 1535. Qc3 Rf7 1536. Qd3 Rf6 1537. Qb1 Qb8 1538. Qd3 Qb6 1539. Qh3 Qb8 1540. Qg3 Bb4 1541. Qh3 Rb6 1542. Qd3 Rf6 1543. Qc2 Qd8 1544. Qd3 Bc3 1545. Qg3 Bb4 1546. Ba3 Ng4 1547. Bc1 Rc6 1548. Nb8 Rf6 1549. Qf3 Nh6 1550. Qg3 Qc7 1551. Qf3 Rd6 1552. Qa8 Rf6 1553. Bb2 Qc6 1554. Bc1 Ng8 1555. Bb2 Bc3 1556. Ba3 Bb4 1557. Bc1 Bc3 1558. Rg1 Be5 1559. Rh1 Qe4 1560. Bb2 Qc6 1561. Bd4 Rd6 1562. Bb2 Bg7 1563. Bc1 Be5 1564. Ba3 Qc7 1565. Bc1 Rd3 1566. Qe4 Rd6 1567. Rg1 Bg7 1568. Rh1 Bh6 1569. Qc2 Bg7 1570. Nc6 Bf8 1571. Nb8 Rb6 1572. Qd1 Rd6 1573. Nc6 Qd8 1574. Nb8 Re6 1575. b6 Bh6 1576. Ba3 Re4 1577. Rg1 Re3 1578. Bb4 Qc8 1579. Na6 Rc3 1580. Qc1 Bf8 1581. Qb2 Bg7 1582. Qa3 Re3 1583. Ba5 Qb7 1584. Qb2 Bd4 1585. Qb1 Re4 1586. Bc3 Qa8 1587. Qc2 Qc8 1588. Nb4 Nh6 1589. Qc1 Be3 1590. Qa3 Bd4 1591. Rh1 Be3 1592. Na6 Re6 1593. Rg1 Qa8 1594. Rh1 Rc6 1595. Bg7 Rc7 1596. Bc3 Rc6 1597. Ba5 Re6 1598. Bc3 Ng8 1599. Rg1 Nh6 1600. Bd4 Qc8 1601. Bc3 Ng4 1602. Rh1 Nh6 1603. Qa2 Re4 1604. Qa3 Nf7 1605. Nb4 Nh6 1606. Nc6 Bd4 1607. Nb4 Re6 1608. Rg1 Re4 1609. Nc2 Be3 1610. Nb4 Re6 1611. Qc1 Re4 1612. Bb2 Bd4 1613. Bc3 Qc6 1614. Qc2 Qc8 1615. Na6 Ng8 1616. Nb4 Qa8 1617. Na6 Qd5 1618. Qb1 Qa8 1619. Bb2 Qb7 1620. Bc3 Qc8 1621. Ba5 Qb7 1622. Nb8 Re3 1623. Na6 Rg3 1624. Qb2 Re3 1625. Qc1 Bg7 1626. Qb2 Qb8 1627. Qa3 Qb7 1628. Qb4 Qc8 1629. Qa3 Rd3 1630. Bb4 Re3 1631. Qb2 Rc3 1632. Qa3 Bf8 1633. Qb2 Re3 1634. Qc1 Rc3 1635. Nb8 Bh6 1636. Na6 Re3 1637. Qd1 Rc3 1638. Nb8 Re3 1639. Bc3 Qd8 1640. Bb4 Re5 1641. Ba3 Re3 1642. Qb1 Re4 1643. Qd1 Qc8 1644. Rh1 Qd8 1645. Bb2 Re6 1646. Ba3 Qc8 1647. Bc1 Qd8 1648. Nc6 Bf8 1649. Nb8 Nh6 1650. b7 Rg6 1651. Qc2 Bg7 1652. Bb2 Qc8 1653. Be5 Re6 1654. Qe4 Bf8 1655. Qd5 Rd6 1656. Bg7 Ng4 1657. Bb2 Ra6 1658. Bd4 Nf6 1659. Qe6 Bh6 1660. Rg1 Ra4 1661. Qb6 Ne4 1662. Qb5 Ra5 1663. Qa4 Bg5 1664. Qb5 Ra2 1665. Qa6 Rb2 1666. Qf6 Qd8 1667. Qe6 Ra2 1668. Bg7 Rb2 1669. Bh6 Qa5 1670. Bg7 Qd8 1671. Na6 Ra2 1672. Nb8 Ra5 1673. Bd4 Ra2 1674. Be5 Rb2 1675. Bd4 Nc3 1676. Qf6 Ne4 1677. Qg7 Qc8 1678. Qf6 Rc2 1679. Qa6 Rb2 1680. Nc6 Ra2 1681. Nb8 Bh4 1682. Qb5 Bg5 1683. Be3 Ra5 1684. Bd4 Nc3 1685. Qa4 Ne4 1686. Na6 Bh6 1687. Nb8 Qc6 1688. Qb5 Qc8 1689. Be3 Ra4 1690. Bd4 Bg5 1691. Qb6 Bh6 1692. Qe6 Nf6 1693. Qb6 Ra6 1694. Qe6 Bf8 1695. Rh1 Bh6 1696. Qd5 Bf8 1697. Qc6 Ng4 1698. Qd5 Rg6 1699. Bb2 Ra6 1700. Qe5 Rd6 1701. Qd5 Qc6 1702. Bg7 Qc8 1703. Na6 Nh6 1704. Nb8 Nf7 1705. Be5 Nh6 1706. Bc3 Re6 1707. Be5 Ng8 1708. Qe4 Nh6 1709. Bb2 Bg7 1710. Be5 Ng8 1711. Qc2 Nh6 1712. Qc3 Rg6 1713. Qc2 Rd6 1714. Bb2 Rg6 1715. Bf6 Qd8 1716. Bb2 Qc7 1717. Bc1 Qd8 1718. Qe4 Bf8 1719. Qc2 Qa5 1720. Qd1 Qd8 1721. Ba3 Rd6 1722. Bb2 Re6 1723. Bc1 Ng4 1724. Nc6 Bh6 1725. b8=Q Re3 1726. Qb6 Rd3 1727. Ne5 Rd6 1728. Qb8 Rf6 1729. Qb4 Rg6 1730. Nc6 Re6 1731. Qb7 Qc7 1732. Qb5 Re5 1733. Qa5 Ne3 1734. Qb5 Re6 1735. Nb8 Re5 1736. Qb4 Nd5 1737. Na6 Qc8 1738. Qb8 Nc7 1739. Qa8 Ne6 1740. Qd5 Ng7 1741. Nb4 Qb7 1742. Na2 Qc7 1743. Ba3 Qb6 1744. Qd3 Qc6 1745. Qh3 Ne6 1746. Qd3 Ng7 1747. Q1b1 Qb6 1748. Qd1 Qa5 1749. Qd5 Qb6 1750. Qe4 Qc7 1751. Qd5 Qc8 1752. Bc1 Qc7 1753. Qe6 Qb7 1754. Qd5 Qa8 1755. Nb4 Qb7 1756. Rg1 Qc8 1757. Rh1 Qc6 1758. Na6 Qc8 1759. Qd6 Ne6 1760. Qd5 Bg7 1761. Qa8 Bh6 1762. Nb8 Nc7 1763. Na6 Nb5 1764. Qb8 Nc7 1765. Qb6 Nd5 1766. Qb8 Ne3 1767. Qb4 Nd5 1768. Nb8 Qc7 1769. Na6 Ne3 1770. Nb8 Bf8 1771. Qb5 Bh6 1772. Qa5 Re6 1773. Qb5 Rd6 1774. Nc6 Re6 1775. Bb2 Re5 1776. Bc1 Bg7 1777. Qa5 Bh6 1778. Qa3 Ng4 1779. Qa5 Rd5 1780. Qb5 Re5 1781. Qb7 Re6 1782. Qb5 Qd8 1783. Qb7 Ne3 1784. Qb4 Ng4 1785. Qb5 Rg6 1786. Qb4 Rgg8 1787. Ne5 Rg6 1788. Qa5 Rf6 1789. Qb4 Rd6 1790. Qb8 Rf6 1791. Qb6 Rd6 1792. Qc6 Rd3 1793. Qb6 Qc8 1794. Nc6 Qd8 1795. Ba3 Re3 1796. Bc1 Rf3 1797. Qb8 Re3 1798. Rg1 Re6 1799. Rh1 Kf8 1800. b4 Ke8 1801. Qc8 Bg7 1802. Qb8 Re4 1803. Qb7 Rf8 1804. Na5 Bd4 1805. Qd5 Re6 1806. Qa4 Rh6 1807. Qb5 Rf7 1808. Rg1 Rd6 1809. Qe6 Qa8 1810. Bb2 Kf8 1811. Bc3 Nf6 1812. Qa6 Be3 1813. Nc6 Rd5 1814. Qe5 Rg7 1815. Bb2 Rg5 1816. Qb8+ Kg7 1817. Qa5 Re5 1818. Qg8+ Kh6 1819. Qe6 Rg6 1820. Qd5 Rg4 1821. Nd8 Rg6 1822. Nc6 Kg5 1823. Qe6 Kh6 1824. Nb8 Rg5 1825. Nc6 Kg7 1826. Qg8+ Kh6 1827. Qb8 Kg7 1828. Qa3 Rd5 1829. Qa5 Rd3 1830. Qa6 Rd5 1831. Qbb5 Kf8 1832. Qb8+ Kf7 1833. Qe5 Kf8 1834. Bc3 Rg7 1835. Bb2 Rf7 1836. Bc3 Nh5 1837. Qe6 Nf6 1838. Qe4 Rd6 1839. Qe6 Bd4 1840. Na5 Be3 1841. Qb5 Bd4 1842. Qc6 Ng4 1843. Qb5 Rf6 1844. Bb2 Rf7 1845. Nc6 Ke8 1846. Na5 Bc3 1847. Bc1 Bd4 1848. Nb7 Qd8 1849. Na5 Qb6 1850. Qd5 Qd8 1851. Ba3 Rh6 1852. Bc1 Kf8 1853. Rh1 Ke8 1854. Nb7 Rf8 1855. Na5 Rb6 1856. Qa4 Rh6 1857. Qe5 Re6 1858. Qd5 Ne3 1859. Qd1 Ng4 1860. Qc6 Re4 1861. Qd5 Nh6 1862. Qb7 Ng4 1863. Bb2 Bg7 1864. Bc1 Rf7 1865. Nc6 Rf8 1866. Rg1 Rh8 1867. Rh1 Re5 1868. Qb8 Re4 1869. Qb3 Re6 1870. Qd1 Rg8 1871. Qc8 Rh8 1872. Qa8 Bh6 1873. Qc8 Kf8 1874. Qb8 Ke8 1875. b5 Re5 1876. Qb6 Nf6 1877. Qa5 Rg8 1878. Qda4 Bg7 1879. Qa2 Bh6 1880. Qb3 Rg4 1881. Qb2 Ng8 1882. Qab4 Qc7 1883. Qd4 Re4 1884. Qf6 Re3 1885. Bb2 Rd3 1886. Bc3 Rdg3 1887. Be5 Qd8 1888. Bb2 Qa8 1889. Qh8 Rf3 1890. Bf6 Rb3 1891. Bd4 Rgg3 1892. Qg7 Qb8 1893. Nd8 Rbd3 1894. Rg1 Rb3 1895. Rh1 Rg6 1896. Nc6 Rgg3 1897. Na5 Qa8 1898. Nc6 Rbd3 1899. Qh8 Rb3 1900. Ne5 Rg4 1901. Nc6 Rh4 1902. Bf6 Rg4 1903. Qa4 Rf3 1904. Qb4 Rd3 1905. Bb2 Rf3 1906. Bd4 Rfg3 1907. Bb2 Qd8 1908. Qf6 Qa8 1909. Be5 Qd8 1910. Qg5 Qc7 1911. Qf6 Rh4 1912. Bc3 Rhg4 1913. Qb2 Rd3 1914. Qb4 Rg7 1915. Bb2 Rg4 1916. Ne5 Re3 1917. Nc6 Rh4 1918. Bc1 Rg4 1919. Qfb2 Re4 1920. Qf6 Rg7 1921. Qd4 Rg4 1922. Qdc3 Re5 1923. Qd4 Bg7 1924. Qdb2 Bh6 1925. Na5 Qd8 1926. Nc6 Re6 1927. Qa5 Re5 1928. Qa6 Nf6 1929. Qa5 Re6 1930. Qb3 Re5 1931. Qac3 Rg8 1932. Qa5 Rg5 1933. Qba2 Rg8 1934. Qb2 Bg7 1935. Qba2 Qb6 1936. Q2a4 Qd8 1937. Nb4 Bh6 1938. Nc6 Re6 1939. Qd1 Re5 1940. Qc2 Rh8 1941. Qd1 Nh5 1942. Qb6 Nf6 1943. Na5 Ng4 1944. Nc6 Kf7 1945. Qb8 Ke8 1946. Bb2 Re4 1947. Ba3 Re6 1948. Bc1 Kf8 1949. Qe5 Ke8 1950. b6 Rg8 1951. Qa4 Qc7 1952. Nd4 Bf8 1953. Qh8 Reg6 1954. Nb5 Qd6 1955. Qc2 Qd5 1956. Qg7 Qc6 1957. Bb2 Ne5 1958. Qh6 Rg3 1959. Qd1 R3g6 1960. Qh3 Rh8 1961. Qb1 Bh6 1962. Rg1 Kf7 1963. Qf3 Qd6 1964. Qh5 Qd5 1965. Qc2 Rd8 1966. Qa4 Ke8 1967. Qc2 Qe6 1968. Nd4 Bg7 1969. Qf3 Qg8 1970. Qfc3 Qe6 1971. Qf3 Rb8 1972. Qh5 Rd8 1973. Nc6 Bh6 1974. Nd4 Rb8 1975. Nb5 Rd8 1976. Qf3 Qd5 1977. Qh5 Qf7 1978. Qa4 Qd5 1979. Qa6 Kf7 1980. Qa4 Qc6 1981. Qc2 Qd5 1982. Qc1 Rh8 1983. Qc2 Ra8 1984. Qb1 Rh8 1985. Ba3 Qd6 1986. Bb2 Kf6 1987. Qf3 Kf7 1988. Nc3 Qc6 1989. Nb5 Rhg8 1990. Qh3 Rh8 1991. Qc3 Ke8 1992. Qh3 Qe6 1993. Rh1 Qc6 1994. Qc2 Bf8 1995. Qb1 Rhg8 1996. Qd1 Rh8 1997. Qh6 Rhg8 1998. Qh4 Rg3 1999. Qh6 Rd3 2000. Qc2 Rdg3 2001. Rg1 R3g6 2002. Rh1 Qf6 2003. Qg7 Qc6 2004. Qa4 Ng4 2005. Qc2 Qc8 2006. Bc1 Qc6 2007. Qh8 Qd5 2008. Qg7 Qd6 2009. Qh8 Bh6 2010. Qa4 Bf8 2011. Qd4 Qc7 2012. Qh8 Kf7 2013. Nd4 Ke8 2014. Qb5 Re6 2015. Qa4 Rc6 2016. Qe5 Re6 2017. Nf3 Bh6 2018. Nd4 Qc8 2019. Nc6 Qc7 2020. Bb2 Qd8 2021. Bc1 Bg5 2022. Qd1 Bh6 2023. Nb8 Rh8 2024. Nc6 Kf8 2025. b7 Nf6 2026. Qd6 Ne4 2027. Bb2 Qa5 2028. Bc1 Rg6 2029. Qf6+ Kg8 2030. Qg5 Bf8 2031. Qb3 Nf6 2032. Qh3 Rg7 2033. Qhg3 Qc3 2034. Qh3 Qe3 2035. Qhg3 Qf3 2036. Na5 Nh5 2037. Ba3 Rg6 2038. Qf6 Qe3 2039. Qg4 Qe6 2040. Qh3 Qb6 2041. Qe3 Qa6 2042. Qg5 Qc6 2043. Bb4 Qd5 2044. Qf6 Rg5 2045. Nb3 Qe4 2046. Qfc3 Qd5 2047. Qf6 Bh6 2048. Na5 Bf8 2049. Nc6 Rg6 2050. Na5 Ng3 2051. Qg5 Nh5 2052. Qb3 Qc6 2053. Qe3 Qa6 2054. Ba3 Qc6 2055. Qf6 Qa6 2056. Qh4 Qb6 2057. Qf6 Rg5 2058. Qh3 Rg6 2059. Bc1 Qe6 2060. Ba3 Rg5 2061. Qg4 Rg6 2062. Nc6 Qe3 2063. Na5 Bg7 2064. Qg3 Bf8 2065. Qd4 Qf3 2066. Qf6 Qc6 2067. Qfg5 Qf3 2068. Rg1 Rg7 2069. Rh1 Qd3 2070. Bc1 Qf3 2071. Q5h4 Nf6 2072. Qhg5 Qd5 2073. Nc6 Qf3 2074. Bb2 Qe3 2075. Bc1 Qd3 2076. Qh3 Qe3 2077. Qf3 Qc3 2078. Qh3 Ne4 2079. Qhg3 Nf6 2080. Nb8 Qa5 2081. Nc6 Qa3 2082. Qh3 Qa5 2083. Qgh4 Rg6 2084. Qg5 Ng4 2085. Qb3 Nf6 2086. Qb2 Ne4 2087. Qb3 Qa3 2088. Qd1 Qa5 2089. Nd8 Bh6 2090. Nc6 Kf8 2091. Qf6+ Kg8 2092. Qd6 Kf8 2093. Bb2 Re6 2094. Bc1 Qd8 2095. Bb2 Nf6 2096. Bc1 Nh5 2097. Qe5 Nf6 2098. Ba3 Ng4 2099. Bc1 Ke8 2100. b8=N Rg8 2101. Ba3 Qb6 2102. Qd6 Rh8 2103. Qe5 Rf8 2104. Qe4 Qc7 2105. Qe3 Qd6 2106. Nb4 Qc7 2107. Nc2 Rd6 2108. Qg3 Rd4 2109. Qf3 Qc8 2110. Qd3 Nf6 2111. Qb1 Ng8 2112. Qc1 Kf7 2113. Qf3 Ke8 2114. Na6 Rf7 2115. Ne3 Bg7 2116. Qg4 Qc6 2117. Nd5 Qf6 2118. Rg1 Nh6 2119. Bb4 Kd8 2120. Qh3 Ke8 2121. Qg4 Ng8 2122. Ba3 Nh6 2123. Rh1 Ng8 2124. Qh5 Qc6 2125. Qg4 Bh8 2126. Ne3 Bg7 2127. Bb2 Qc8 2128. Ba3 Bh8 2129. Qf3 Bg7 2130. Qd5 Bh6 2131. Qf3 Qc7 2132. Nc2 Qc8 2133. Qe3 Rf8 2134. Qf3 Rd3 2135. Nb8 Rd4 2136. Nb4 Kf7 2137. Nc2 Bg7 2138. Qd3 Bh6 2139. Qe4 Ke8 2140. Qd3 Qa6 2141. Qb1 Qc8 2142. Qb7 Nf6 2143. Qb1 Rd5 2144. Qd1 Rd4 2145. Qb3 Ng4 2146. Qd3 Rf7 2147. Qf3 Rf8 2148. Qc3 Qc7 2149. Qf3 Ne5 2150. Qg3 Ng4 2151. Nb4 Rd6 2152. Nc2 Qc6 2153. Qe3 Qc7 2154. Nb4 Re6 2155. Nc2 Qd6 2156. Nb4 Rg8 2157. N4c6 Rf8 2158. Bb2 Qc7 2159. Ba3 Rf7 2160. Qe4 Rf8 2161. Rg1 Qb6 2162. Rh1 Qb5 2163. Qe5 Qb6 2164. Qc7 Rh8 2165. Qe5 Bf8 2166. Qd6 Bh6 2167. Qb3 Rg8 2168. Qd1 Qb7 2169. Qe5 Qb6 2170. Qa4 Qd8 2171. Qd1 Rg5 2172. Bc1 Rg8 2173. Qd5 Rh8 2174. Qe5 Bg5 2175. h3 Kf7 2176. Na6 Qc7 2177. Rg1 Re8 2178. Nab8 Rd6 2179. Qh8 Rd3 2180. Ba3 Rd6 2181. Nb4 Rg8 2182. N4a6 Rc6 2183. Qe5 Rg7 2184. Qc3 Qa5 2185. Qdc2 Nh2 2186. Nb4 Rc8 2187. Q2d3 Ng4 2188. Qdd4 Ne3 2189. N4a6 Rf8 2190. Qe5 Kg6 2191. Qb2 Kh6 2192. Qb3 Nd1 2193. Qb7 Qc7 2194. Qbe4 Rfg8 2195. Qb7 Rf8 2196. Nb4 Qa5 2197. N4a6 Qd8 2198. Qb3 Qa5 2199. Bc1 Ne3 2200. Ba3 Qb6 2201. Qbb2 Qa5 2202. Qb5 Kg6 2203. Qbb2 Qb5 2204. Qbc3 Qa5 2205. Qb3 Kf7 2206. Qbc3 Rgg8 2207. Qed4 Rg7 2208. Qb3 Rc8 2209. Qbc3 Kf8 2210. Nb4 Kf7 2211. Qdd3 Ng4 2212. Qdd4 Nh2 2213. Qdd3 Bh4 2214. Qdc2 Bg5 2215. Qe5 Rc6 2216. Qec3 Bf6 2217. N4a6 Bg5 2218. Qf3 Ng4 2219. Qfc3 Bh4 2220. Qd1 Bg5 2221. Qe3 Qc7 2222. Qc3 Ne3 2223. Qe5 Ng4 2224. Qe4 Rg8 2225. Qe5 Qb6 2226. Qh8 Qc7 2227. Qc3 Rd6 2228. Qh8 Qb7 2229. Nb4 Qc7 2230. N8c6 Re8 2231. Nb8 Rh6 2232. N4c6 Rd6 2233. Qc1 Rd3 2234. Qd1 Nh6 2235. Bc1 Ng4 2236. Qc3 Rd6 2237. Qh8 Nh6 2238. Qe5 Ng4 2239. Qc2 Re6 2240. Qd1 Rg8 2241. Na6 Re8 2242. Qc3 Rh8 2243. Qe5 Ne3 2244. Rh1 Ng4 2245. Qb2 Qd8 2246. Qe5 Rf8 2247. Nab8 Rh8 2248. Qc2 Ke8 2249. Qd1 Bh4 2250. hxg4 Bg3 2251. Rh2 Rg8 2252. Rh4 Qb6 2253. Qg7 Re3 2254. Ne5 Rf3 2255. Qa4 Rb3 2256. Qg6+ Kd8 2257. Qe6 Rg5 2258. Qh6 Qd6 2259. Qa6 Rb6 2260. Qf8+ Kc7 2261. Qf6 Qd4 2262. Qg6 Rb7 2263. Qaf6 Rb5 2264. Rh3 Ra5 2265. Rh2 Kc8 2266. Rh3 Ra6 2267. Qd6 Qe4 2268. Qde6 Qe3 2269. Qgg8+ Kb7 2270. Qg7 Kc7 2271. Nf7 Ra4 2272. Ne5 Ra6 2273. Ba3 Kb7 2274. Bc1 Kc8 2275. Qgg8+ Kb7 2276. Qgg6 Kc8 2277. Qef6 Qe4 2278. Qe6 Ra2 2279. Qd6 Ra6 2280. Qge6 Qd4 2281. Qg6 Rc6 2282. Qdf6 Ra6 2283. Qfg7 Ra5 2284. Q7f6 Rb5 2285. Rh2 Ra5 2286. Ba3 Kc7 2287. Bc1 Qd6 2288. Rh3 Qd4 2289. Rh1 Rb5 2290. Rh3 Bh2 2291. Rh4 Bg3 2292. Qff7 Rb7 2293. Qff6 Rb4 2294. Qa6 Rb7 2295. Bb2 Rb6 2296. Bc1 Re6 2297. Qf6 Rb6 2298. Qa4 Qd6 2299. Qa6 Kd8 2300. Qf8+ Kc7 2301. Qh6 Kd8 2302. Qg7 Rb3 2303. Qh6 Ke8 2304. Qa4 Kd8 2305. Rh1 Qb6 2306. Rh4 Qc7 2307. Qe6 Qb6 2308. Qb4 Rg8 2309. Qa4 Ke8 2310. Qg6+ Kd8 2311. Qg7 Ke8 2312. Rh5 Rf3 2313. Rh4 Re3 2314. Qd1 Rf3 2315. Nec6 Re3 2316. Na5 Re6 2317. Nac6 Rf8 2318. Qe5 Rg8 2319. Qc3 Qd8 2320. Qe5 Kf7 2321. Rh2 Ke8 2322. Bb2 Rh8 2323. Bc1 Bh4 2324. Rh1 Bg3 2325. fxg3 Rg6 2326. Qg7 Qb6 2327. Qd4 Qa5 2328. Rh4 Kf7 2329. Qd6 Qc3 2330. Qd3 Rf6 2331. Qf3 Rd6 2332. Nd8+ Kg8 2333. Qa8 Kg7 2334. Qc6 Qb4 2335. Qca4 Qa3 2336. Nb7 Rc6 2337. Bb2+ Kf7 2338. Qb4 Rcc8 2339. Qda4 Qe3 2340. Qab3 Ke8 2341. Q3a3 Rd8 2342. Qa2 Rf8 2343. Qab3 Rh8 2344. Rh2 Qg1 2345. Qb6 Qe3 2346. Q6b4 Qe6 2347. Rh4 Qe3 2348. Bc3 Rf8 2349. Bb2 Qe4 2350. Qa2 Qe3 2351. Na5 Rh8 2352. Nb7 Qd4 2353. Qaa3 Qe3 2354. Qaa4 Rc8 2355. Qaa3 Qe6 2356. Qab3 Qe3 2357. Q4c3 Kf7 2358. Qcb4 Rhd8 2359. Q3a4 Rh8 2360. Na5 Qa3 2361. Nb7 Kf8 2362. Qd1 Kf7 2363. Qc2 Rc6 2364. Qd1 Kg8 2365. Qba4 Kf7 2366. Bc1 Kg7 2367. Rh6 Rd6 2368. Rh4 Rh6 2369. Nd8 Rd6 2370. Qc6 Qb4 2371. Qca4 Qc3 2372. Qc6 Rh6 2373. Qa8 Rd6 2374. Nb7 Kg8 2375. Nd8 Qa3 2376. Qf3 Qc3 2377. Nb7 Kf7 2378. Nd8+ Kg6 2379. Ndc6 Kf7 2380. Nb4 Rf6 2381. N4c6 Qb3 2382. Qd3 Qc3 2383. Rh5 Rg6 2384. Rh4 Rd8 2385. Qd6 Rh8 2386. Qc2 Qa5 2387. Qd1 Rf6 2388. Qd4 Rg6 2389. Na6 Ke8 2390. Nab8 Qd8 2391. Rh1 Qa5 2392. Nb4 Qb6 2393. N4c6 Qb5 2394. Qg7 Qb6 2395. Qf6 Qd8 2396. Qg7 Qa5 2397. Qe5 Qd8 2398. Bb2 Re6 2399. Bc1 Qc8 2400. g5 Rh6 2401. Ba3 Rh3 2402. Qf6 Rg8 2403. Nd4 Rf8 2404. Qb3 Rh2 2405. Qa2 Rg8 2406. Qb3 Qb7 2407. Bb4 Qc6 2408. Na6 Rh8 2409. Qf3 Rg8 2410. Nb5 Rh8 2411. Qh6 Rh5 2412. Qd5 Qc7 2413. Qg7 Qc8 2414. Na3 Rh2 2415. Qa8 Qd8 2416. Qg6+ Kf8 2417. Qgc6 Qe8 2418. Qc7 Rh6 2419. Nb8 Qc8 2420. Qac6 Re6 2421. Qf3 Rh6 2422. Qfc6 Qd8 2423. Qa8 Qc8 2424. Qcc6 Qe8 2425. Qc7 Rh4 2426. Na6 Rh6 2427. Qcd8 Rh2 2428. Qc7 Rh4 2429. Qcc6 Rh2 2430. Qb8 Qd8 2431. Qba8 Ke8 2432. Qg6+ Kf8 2433. Qg7+ Ke8 2434. Nc2 Qc8 2435. Na3 Rf8 2436. Qd5 Rh8 2437. Qh6 Rh5 2438. Qg7 Qc6 2439. Nb5 Qc8 2440. Qb2 Qc7 2441. Qg7 Qa5 2442. Qh6 Qc7 2443. Qhe6 Qc6 2444. Qh6 Qd6 2445. Qf3 Qc6 2446. Qg7 Rh2 2447. Qh6 Rg8 2448. Qf6 Rh8 2449. Nd4 Rg8 2450. Qb3 Rh8 2451. Nb8 Rg8 2452. Qc3 Qb7 2453. Qb3 Rh8 2454. Ba3 Rg8 2455. Qc3 Qc8 2456. Qb3 Qc6 2457. Qa2 Qc8 2458. Nb5 Rf8 2459. Nd4 Qc6 2460. Qb3 Qc8 2461. Qh8 Rh3 2462. Qf6 Qa6 2463. Qd1 Qc8 2464. Qh8 Rg8 2465. Qf6 Qa6 2466. Ndc6 Qc8 2467. Bb2 Rh8 2468. Ba3 Rh6 2469. Qe5 Rh3 2470. Bc1 Rh6 2471. Qc2 Re6 2472. Qd1 Qa6 2473. Nb4 Kd8 2474. Qe3 Kc7 2475. g6 Kd8 2476. Qd3 Qa4 2477. Qd4 Rb6 2478. N8c6+ Kc7 2479. Nd5+ Kc8 2480. Ba3 Rb2 2481. Qg7 Qb3 2482. Na5 Re8 2483. Nb7 Qb6 2484. Qe5 Rf8 2485. Nc3 Rf7 2486. Nb1 Qa6 2487. Nd8 Rg7 2488. Qf6 Rf7 2489. Nb7 Rb6 2490. Qc1 Rf8 2491. Rh5 Rb4 2492. Rh6 Qd6 2493. Nd8 Qd5 2494. Qcc3 Re8 2495. Qc1 Rf8 2496. Qd4 Qd6 2497. Qf6 Rb5 2498. Nb7 Rb4 2499. Rh3 Qa6 2500. Rh6 Qe6 2501. Rh5 Qa6 2502. Qh4 Rb6 2503. Qf6 Qb5 2504. Rh1 Qa6 2505. Bb2 Rf7 2506. Ba3 Qa4 2507. Qd1 Qa6 2508. Qd6 Rb2 2509. Qf6 Kc7 2510. Nd8 Kc8 2511. Qh4 Rg7 2512. Qf6 Qe6 2513. Qe5 Qa6 2514. Qd4 Rf7 2515. Qe5 Rf6 2516. Nb7 Rf7 2517. Qd4 Qb6 2518. Qe5 Qf6 2519. Nc3 Qb6 2520. Nb5 Rf8 2521. Nc3 Rb1 2522. Nd5 Rb2 2523. Rh5 Re8 2524. Rh1 Qb3 2525. Qg7 Qb6 2526. Na5 Qb3 2527. Rg1 Rh8 2528. Rh1 Qb5 2529. Nc6 Qb3 2530. Nf6 Qa4 2531. Nd5 Kb7 2532. Qd4 Kc8 2533. Nc7 Rb6 2534. Nd5 Rb5 2535. Bc1 Rb6 2536. Nc3 Kc7 2537. Nd5+ Kb7 2538. Ndb4 Kc7 2539. Na5 Kd8 2540. Nac6+ Kc8 2541. Nb8 Kd8 2542. Qc3 Re6 2543. Qd4 Kc8 2544. Qd3 Kd8 2545. Qc3 Qa6 2546. Qd3 Qd6 2547. Qe3 Qa6 2548. Rg1 Kc7 2549. Rh1 Kb6 2550. g7 Qa5 2551. Qf2 Re4 2552. Rh6+ Kc7 2553. Ba3 Rf8 2554. Rh3 Re8 2555. N8a6+ Kb6 2556. Na2 Re3 2557. Rh5 Rc8 2558. Nc1 Rf3 2559. Qg1 Ra8 2560. Nb8 Rf2 2561. Rh1 Kb5 2562. Rh4 Kb6 2563. Nd3 Qa6 2564. Rh6+ Kb5 2565. Rh2 Qa5 2566. Nb2 Qa6 2567. Qh1 Qb7 2568. Rh5 Rf3 2569. Qb3+ Ka5 2570. Qa2 Qc7 2571. Na4 Qb7 2572. Nb2 Kb5 2573. Qb3+ Ka5 2574. Qd1 Kb5 2575. Na6 Rf2 2576. Nb8 Qe4 2577. Rh2 Qb7 2578. Nd3 Qa6 2579. Nb2 Qc8 2580. Qg1 Qa6 2581. Qc2 Qa5 2582. Qd1 Qa4 2583. Nd3 Qa5 2584. Rh4 Qa6 2585. Rh2 Kb6 2586. Rh6+ Kb5 2587. Rh4 Kb6 2588. Bc1 Qa5 2589. Ba3 Qb5 2590. Nc1 Qa5 2591. Qh2 Kb5 2592. Qg1 Qa6 2593. Rh1 Qa5 2594. Na2 Kb6 2595. Nc1 Qb4 2596. Rh5 Qa5 2597. Qh1 Rf3 2598. Qg1 Rb3 2599. Na6 Rf3 2600. Nb3 Rc8 2601. Nc1 Rd8 2602. Qf2 Rc8 2603. Rh4 Re3 2604. Rh5 Re8 2605. Na2 Rc8 2606. Rh3 Re8 2607. Bc1 Re4 2608. Ba3 Kb7 2609. N2b4 Kb6 2610. Nb8 Kc7 2611. Qd4 Rf8 2612. Qf2 Rc8 2613. Rh6 Rf8 2614. Nd3 Rh8 2615. Nb4 Rd8 2616. Bc1 Rh8 2617. N4c6 Kb6 2618. Nb4+ Kb5 2619. Rh1 Kb6 2620. Ba3 Re6 2621. Bc1 Rd8 2622. Qe3 Rh8 2623. Rh2 Qa6 2624. Rh1 Rf6 2625. g8=Q Qa5 2626. Qge6+ Kc7 2627. Qa3 Kb7 2628. N8a6 Qb6 2629. Qd6 Rc8 2630. Qe3 Qd8 2631. Rh4 Re6 2632. Nc7 Rg6 2633. Qee5 Rg5 2634. Na2 Rg8 2635. Rh5 Rg7 2636. Na8 Qc7 2637. Nb4 Qc6 2638. Qh6 Qf6 2639. Nd3 Rb8 2640. Qg6 Qb6 2641. Qg5 Qc6 2642. Nc7 Rd8 2643. Qgf6 Qf3 2644. Qfd6 Rc8 2645. Ne8 Qe3 2646. Nc7 Qf3 2647. Rh4 Rd8 2648. Rh5 Rg6 2649. Qdf6 Rg7 2650. Qc2 Qc6 2651. Qd1 Rg6 2652. Qg5 Rg7 2653. Na8 Rb8 2654. Nc7 Qb6 2655. Na8 Qf6 2656. Qg6 Qb6 2657. Qh6 Qf6 2658. Nc7 Rc8 2659. Na8 Qf8 2660. Nb4 Qf6 2661. Rh1 Qc6 2662. Rh5 Qa6 2663. Qhd6 Qc6 2664. Qg6 Qc7 2665. Qgd6 Rgg8 2666. Na2 Rg7 2667. Qef6 Qd8 2668. Qfe5 Rg8 2669. Nc7 Rg7 2670. Rh4 Rg8 2671. Ne8 Rg5 2672. Nc7 Qg8 2673. Nb4 Qd8 2674. Qg7 Rg6 2675. Qge5 Qh8 2676. Qe3 Qd8 2677. Rh1 Re6 2678. Rh4 Rb8 2679. Nca6 Rc8 2680. Nd3 Rf6 2681. Ndb4 Qf8 2682. Rh1 Qd8 2683. Qed3 Qb6 2684. Qe3 Qa5 2685. Qa3 Qb6 2686. Qdb3 Rh8 2687. Qd1 Qc6 2688. Qe6 Qb6 2689. Qee3 Qa5 2690. Qe6 Rf7 2691. Nb8 Rf6 2692. Qg8 Kc7 2693. Qe6 Qb6 2694. Qae3 Qa5 2695. Q6e4 Kb6 2696. Qe6+ Kb7 2697. Qg8 Kb6 2698. Qg1 Qa6 2699. Qe3 Re6 2700. g4 Kb5 2701. Qe4 Qa3 2702. N8c6 Qf3 2703. Nd4+ Kb6 2704. Ndc2 Rd6 2705. Qed5 Qe4 2706. Nd3 Qe5 2707. Qga8 Kb5 2708. Rh6 Qg7 2709. Re6 Rf8 2710. Na3+ Ka5 2711. Nb1+ Kb6 2712. Qd4 Qh6 2713. Bb2 Qg5 2714. Qa4 Qh5 2715. Rh6 Qh2 2716. Qg1 Rg8 2717. Qd5 Rh8 2718. Qb3+ Kc7 2719. Qd1 Rf6 2720. Nc3 Rg8 2721. Qe4 Rh8 2722. Qd5 Qh1 2723. Nb1 Qh2 2724. Rg6 Rd6 2725. Rh6 Kb6 2726. Qb3+ Kc7 2727. Qa4 Kb6 2728. Qa2 Rg8 2729. Qa4 Qh1 2730. Qa8 Qh2 2731. Qd4 Rf8 2732. Qg1 Qh5 2733. Qd4 Rf7 2734. Re6 Rf8 2735. Bc1 Qg5 2736. Bb2 Rh8 2737. Qd1 Rf8 2738. Na3 Qh6 2739. Nb1 Qg6 2740. Bc1 Qh6 2741. Re5 Qg7 2742. Re6 Re8 2743. Qdd5 Rf8 2744. Na3 Ka5 2745. Nb1+ Kb5 2746. Na3+ Ka6 2747. Nc2+ Kb5 2748. Qe8 Rh8 2749. Qea8 Rd8 2750. Rh6 Rh8 2751. Rh2 Qe5 2752. Rh6 Re6 2753. Rh1 Rd6 2754. Qf8 Kb6 2755. Qfa8 Qb2 2756. Qag8 Qe5 2757. Bb2 Qe4 2758. Bc1 Re6 2759. Ndb4 Rd6 2760. Na6 Qf3 2761. Nab4 Rg6 2762. Qe4 Rd6 2763. Ba3 Re6 2764. Bc1 Kb5 2765. Nd4+ Kb6 2766. Ndc6 Kb5 2767. Qe8 Qa3 2768. Qg8 Qh3 2769. Nb8 Qa3 2770. Nc2 Qa6 2771. Nb4 Qb6 2772. Qe3 Qa6 2773. Qg6 Kb6 2774. Qg8 Rf6 2775. g5 Rh6 2776. Qh3 Rh4 2777. Qf3 Kc7 2778. Qfd5 Qc8 2779. Qde6 Rg4 2780. Qgg6 Qd8 2781. Rh3 Kc8 2782. Rg3 Qa5 2783. Qd6 Qa6 2784. Re3 Qa4 2785. Qf7 Rg3 2786. Re4 Re3 2787. Ba3 Rh3 2788. Qa6+ Kc7 2789. Qa5+ Kd6 2790. Nd5 Rd3 2791. Bb2 Qc2 2792. Qc3 Qb3 2793. Qg8 Qb6 2794. Ba3 Qc7 2795. Bb2 Qb6 2796. Qa5 Qb3 2797. Qc3 Qa2 2798. Qf7 Qb3 2799. Qcg7 Qc2 2800. Qc3 Re3 2801. Qa5 Rd3 2802. Nb4 Qa4 2803. Nd5 Rf3 2804. Ba3 Rd3 2805. Bc1 Rh3 2806. Ba3 Re3 2807. Nb4 Rh3 2808. Qb5 Kc7 2809. Qa5+ Kc8 2810. Qa6+ Kc7 2811. Qd6+ Kc8 2812. Qdg6 Re3 2813. Qd6 Qc6 2814. Bc1 Qa4 2815. Rd4 Rg3 2816. Re4 Qa3 2817. Re3 Qa4 2818. Nc2 Rg4 2819. Nb4 Rd8 2820. Qfg6 Rh8 2821. Ba3 Qa6 2822. Bc1 Rh4 2823. Rg3 Rg4 2824. Qg7 Qa5 2825. Qgg6 Qb6 2826. Qde6 Qa5 2827. Qe5 Qd8 2828. Qee6 Qf8 2829. Rh3 Qd8 2830. Qef6 Kc7 2831. Qe6 Re8 2832. Rh1 Rh8 2833. Qe8 Qc8 2834. Q8g6 Qb7 2835. Qgg8 Qc8 2836. Qb3 Rh4 2837. Qd1 Rh2 2838. Qd5 Rh4 2839. Rg1 Qa6 2840. Rh1 Qb5 2841. Qf3 Qa6 2842. N8c6 Kb6 2843. Nb8 Qc8 2844. Qh3 Qa6 2845. Nc2 Rh6 2846. Nb4 Qa2 2847. Qe3 Qa6 2848. Qd5 Rf6 2849. Qg8 Re6 2850. g6 Re4 2851. Qc3 Qa5 2852. Qf8 Rd4 2853. Qdc2 Kc7 2854. Q2d3 Rd6 2855. Qdd4 Rb6 2856. Qg8 Rc6 2857. Qe5+ Rd6 2858. Rh3 Qa4 2859. Bb2 Qa2 2860. Qf8 Qb1+ 2861. Qc1 Qd3 2862. Rg3 Qb3 2863. Qef6 Ra6 2864. Qcc3 Rd6 2865. Rg5 Qa3 2866. Qfd4 Rf6 2867. Qg3 Qd3 2868. Qh3 Qc2 2869. Qf2 Qe4 2870. Qd4 Qc2 2871. Rh5 Qd3 2872. Rg5 Rg8 2873. Qg3 Rh8 2874. Bc1 Qa3 2875. Bb2 Qa5 2876. Qgc3 Qa3 2877. Na2 Rd6 2878. Nb4 Qa5 2879. Qdf6 Qa3 2880. Qcd4 Qb3 2881. Qc3 Qa4 2882. Rg3 Qb3 2883. Q8g7 Ra6 2884. Qgf8 Ra4 2885. Qc1 Ra6 2886. Rg5 Rd6 2887. Rg3 Re6 2888. Qe5+ Rd6 2889. Qd4 Qd3 2890. Qe5 Qc3 2891. Rh3 Qd3 2892. Qcc3 Qb1+ 2893. Qc1 Qa2 2894. Qcc3 Qb3 2895. Qg8 Qa2 2896. Qf7 Qa4 2897. Qg8 Kb7 2898. Bc1 Kc7 2899. Qc2 Qa5 2900. Qcc3 Kb6 2901. Rh1 Kc7 2902. Qee6 Rc6 2903. Qee5+ Kb6 2904. Qed4 Kc7 2905. Qdd5 Rb6 2906. Qdd4 Rf6 2907. Qf8 Rb6 2908. Qf7 Rd6 2909. Qf8 Kb6 2910. Qdd3 Kc7 2911. Qb1 Rd4 2912. Qbd3 Kd6 2913. Qdc2 Kc7 2914. Q2b3 Kb6 2915. Qbc2 Qa6 2916. Qd1 Qa5 2917. Qa3 Re4 2918. Qc3 Qa3 2919. Qg8 Qa5 2920. Qdc2 Qa6 2921. Qd1 Qa2 2922. Qe3 Qa6 2923. Rh5 Re6 2924. Rh1 Rf6 2925. g7 Qa4 2926. Nc2 Kb5 2927. Qd5 Ra6 2928. Qg1 Qa5 2929. Qgd4 Kb6 2930. Rh6+ Kb5 2931. Qe3 Qc7 2932. Qd6 Ra4 2933. Na3+ Kb4 2934. Nb1 Qb6 2935. Qa3+ Ka5 2936. Qc3+ Qb4 2937. Qh3 Ra2 2938. Qg3 Qb3 2939. Qc2 Qa4 2940. Ba3 Rb2 2941. Qh3 Qc6 2942. Nc3 Rb6 2943. Qd1 Qa4 2944. Qb1 Qb5 2945. Qd1 Qa4 2946. Qh2 Qc6 2947. Qh3 Rf8 2948. Qc2 Rh8 2949. Qg3 Rb2 2950. Qh3 Qc7 2951. Nb1 Qc6 2952. Qf6 Qa4 2953. Qd6 Rf8 2954. Qg3 Rh8 2955. Qe3 Ra2 2956. Qg3 Qc6 2957. Bc1 Qa4 2958. Qdg6 Qb3 2959. Qd6 Qd3 2960. Qd1 Qb3 2961. Na6 Qb4 2962. Nb8 Qb2 2963. Qh3 Qb4 2964. Qe3 Ra4 2965. Qh3 Qb6 2966. Qc3+ Qb4 2967. Qa3 Qb6 2968. Qh3 Kb4 2969. Qa3+ Kb5 2970. Qe3 Kb4 2971. Qg6 Qc7 2972. Qd6 Kb5 2973. Na3+ Kb4 2974. Nc2+ Kb5 2975. Qf6 Ra6 2976. Qd6 Ra2 2977. Qd5 Ra6 2978. Rh5 Qa5 2979. Rh6 Rf8 2980. Qed4 Rh8 2981. Nc6 Kb6 2982. Nb8+ Kc7 2983. Rh1 Kb6 2984. Qf6+ Kb5 2985. Qfd4 Qb6 2986. Qg1 Qa5 2987. Nc6 Qa4 2988. Nb8 Qa2 2989. Qe3 Qa4 2990. Qdd4 Rf6 2991. Qd5 Rc6 2992. Qg8 Rf6 2993. Na3+ Kb6 2994. Nc2 Qb3 2995. Nb4 Qa4 2996. Qg1 Qa3 2997. Qf2 Qa6 2998. Qe3 Re6 2999. Qf8 Rf6 3000. g8=N Rc6 3001. Qa4 Rd6 3002. Qa2 Qb5 3003. Qc3 Rd3 3004. N4c6 Re3 3005. Rh6 Qb3 3006. Qcf6 Qb5 3007. Qb3 Rd3 3008. Rh5 Rd5 3009. Qe6 Rd6 3010. Nd8 Rc6 3011. Qb1 Qb3 3012. Qee4 Qb4 3013. Qed3 Kc7 3014. Na6+ Kc8 3015. Qh6 Rd6 3016. Qdb3 Rf6 3017. Qd1 Rc6 3018. Nf7 Rc7 3019. Qbc2 Qa3 3020. Qb1 Qb4 3021. Qg6 Rc6 3022. Qh6 Rd6 3023. Nd8 Rc6 3024. Qd3 Rf6 3025. Qb1 Rg6 3026. Qdb3 Rf6 3027. Bb2 Rd6 3028. Bc1 Rb6 3029. Q3d3 Rd6 3030. Qa2 Rc6 3031. Qab1 Qb5 3032. Qf8 Qb4 3033. Nb8 Kc7 3034. Rh4 Kb6 3035. Rh5 Qb3 3036. Qe4 Qb4 3037. Qe6 Qb3 3038. Rh3 Qb5 3039. Rh5 Qb4 3040. Qb3 Qb5 3041. Qeh6 Rd6 3042. Qe6 Kc7 3043. Ndc6 Kb6 3044. Qff6 Rd5 3045. Qf8 Qb4 3046. Qef6 Qb5 3047. Q8h6 Rd3 3048. Qhf8 Rf3 3049. Rh6 Rd3 3050. Qe5 Re3 3051. Qef6 Rg3 3052. Qa2 Re3 3053. Qa3 Qb3 3054. Qa2 Kb5 3055. Qc3 Kb6 3056. Qfg7 Qb5 3057. Qf8 Re6 3058. Rh1 Re3 3059. Nd8 Rd3 3060. Ndc6 Rd5 3061. Nb4 Rd3 3062. Rh6+ Rd6 3063. Rh1 Rc6 3064. Qe3 Rd6 3065. Qab3 Qa6 3066. Qa2 Kb7 3067. Qa4 Kb6 3068. Nh6 Rc6 3069. Ng8 Rg6 3070. Qd1 Rc6 3071. Qdb3 Rf6 3072. Qd1 Rd6 3073. Nf6 Qb5 3074. Nh5 Rg8 3075. g3 Rgg6 3076. Qdb3 Kb7 3077. Qbd3 Kb6 3078. Qa3 Rg5 3079. N8c6 Rgg6 3080. Na6 Qb4 3081. Rh2 Rg5 3082. Nf6 Rg7 3083. Qab3 Rd5 3084. Ne5 Rd6 3085. Qa8 Rg4 3086. Rh6 Rg6 3087. Qd5 Rg7 3088. Qed4 Rc6 3089. Rh3 Rg8 3090. Bg2 Rg5 3091. Rh1 Rh5 3092. Rg1 Rh2 3093. Qa4 Rh6 3094. Ba3 Kb7 3095. Qd1 Kb6 3096. Qa4 Rd6 3097. Bc1 Rc6 3098. Rh1 Rh2 3099. Rg1 Kb7 3100. Qb3 Kb6 3101. Qdb2 Rh5 3102. Qbd4 Kb7 3103. Rh1 Kb6 3104. Qbb2 Rg5 3105. Qb3 Re6 3106. Rh3 Rc6 3107. Qbd3 Rg8 3108. Qb3 Re6 3109. Bf1 Rc6 3110. Ba3 Rg7 3111. Bc1 Rg6 3112. Rh6 Rg7 3113. Qdd3 Rd6 3114. Q3d4 Rg6 3115. Qde3 Rg7 3116. Qa8 Rg6 3117. Qec3 Rg4 3118. Qe3 Kb5 3119. Rh2 Kb6 3120. Rh4 Rg7 3121. Rh2 Kb5 3122. Qf8 Kb6 3123. Qc2 Rd5 3124. Qcb3 Rd4 3125. Nc6 Rd5 3126. Qf2 Rd6 3127. Qfe3 Kb5 3128. Qa3 Kb6 3129. Nab8 Rg5 3130. Na6 Rd4 3131. Nh5 Rd6 3132. Bh3 Rgg6 3133. Bf1 Rd3 3134. Rh1 Rdd6 3135. Qec3 Qb5 3136. Qe3 Rg8 3137. Nab4 Rgg6 3138. Qf7 Rg5 3139. Qf8 Qa5 3140. Nb8 Qb5 3141. N8a6 Rgg6 3142. Nb8 Kc7 3143. Qad3 Kb6 3144. Rh3 Kb7 3145. Rh1 Rg7 3146. Qb3 Rgg6 3147. Bb2 Kb6 3148. Bc1 Rg8 3149. Qd1 Rgg6 3150. g4 Rde6 3151. Ng7 Qa4 3152. Rh2 Qb3 3153. Nd3 Qb2 3154. Qd4 Ref6 3155. Qh8 Rf7 3156. Qe8 Qb1 3157. Ba3 Rh6 3158. Qe3 Kb5 3159. Nh5 Rg7 3160. Rg2 Rgg6 3161. Ng3 Re6 3162. Qg1 Rc6 3163. Qc1 Ka4 3164. Bb4+ Kb3 3165. Nf2 Rh1 3166. Qg8 Re6 3167. Ba5 Rd6 3168. Nfe4 Qa2 3169. Bc3 Rh4 3170. Qd1+ Ka3 3171. Qc1+ Kb3 3172. Qd4 Rh1 3173. Qg1 Qb1 3174. Ba5 Qa2 3175. Nf2 Qb1 3176. Bd8 Re6 3177. Ba5 Qb2 3178. Bb4 Qb1 3179. Rh2 Rc6 3180. Rg2 Qa2 3181. Qe8 Qb1 3182. Bc3 Rhh6 3183. Bb4 Rhf6 3184. Nd3 Rh6 3185. Ba3 Ka4 3186. Qd8 Kb5 3187. Qe8 Ka5 3188. Qd1 Kb5 3189. Ne5 Rce6 3190. Nd3 Rh1 3191. Qe3 Rhh6 3192. Qh8 Reg6 3193. Qe8 Rd6 3194. Nh5 Rdg6 3195. Nf2 Rg7 3196. Nd3 Rhg6 3197. Rh2 Rh6 3198. Ng3 Rf7 3199. Nh5 Ka5 3200. Ng7 Kb5 3201. Qg8 Kb6 3202. Qe8 Qb5 3203. Qd4 Qb1 3204. Bb2 Rg6 3205. Ba3 Qa2 3206. Bc1 Qb1 3207. Qh8 Qb2 3208. Qe8 Rff6 3209. Qh8 Qb4 3210. Qf8 Qb2 3211. Bh3 Re6 3212. Bf1 Qb5 3213. Qe3 Qb2 3214. Rg2 Qb3 3215. Rh2 Qb1 3216. Nb4 Qb3 3217. Na2 Qa4 3218. Nb4 Qc2 3219. Rh1 Qa4 3220. Bb2 Qb5 3221. Bc1 Kc7 3222. Nh5 Kb6 3223. Qdb3 Rd6 3224. Qd1 Rge6 3225. g5 Rd3 3226. Qh8 Rb3 3227. N8a6 Qa5 3228. Qe4 Re3 3229. Nd5+ Kb5 3230. Nc3+ Kb6 3231. Na2 Qa4 3232. Qed4 Rh6 3233. Nc3 Qa2 3234. Ba3 Qc2 3235. Qb8+ Ka5 3236. Qe8 Qb1 3237. Qc8 Qc1 3238. Nb8 Qc2 3239. Na4 Rc6 3240. Qe4 Rd6 3241. Qh8 Rg3 3242. Qb2 Rgd3 3243. Bg2 Rb6 3244. Ng3 Rh6 3245. Qdc1 Rb6 3246. Qd5 Rh6 3247. Qe4 Rh4 3248. Qd1 Rh6 3249. Bh3 Rb6 3250. Bg2 Ra6 3251. Nh5 Rb6 3252. Rh2 Rbd6 3253. Rh1 Rh3 3254. Bf1 Rhd3 3255. Qg7 Rg3 3256. Qb2 Re6 3257. Qh8 Rd6 3258. Qb1 Re3 3259. Qd1 Rf6 3260. Qc8 Rd6 3261. Qg2 Rc6 3262. Qe4 Rh3 3263. Qd4 Re3 3264. Qc1 Rh6 3265. Qd1 Qc1 3266. Nc3 Qc2 3267. Na6 Qc1 3268. Rh3 Qb1 3269. Rh1 Qb8 3270. Qe8 Qb1 3271. Ng3 Qc2 3272. Nh5 Kb6 3273. Qb8+ Ka5 3274. Qbh8 Kb6 3275. Nf6 Qa2 3276. Nh5 Rg6 3277. Bc1 Rh6 3278. Qa8 Qa4 3279. Qah8 Rf3 3280. Na2 Re3 3281. Ba3 Rhe6 3282. Bc1 Rc6 3283. Qe4 Re6 3284. Ng3 Qa5 3285. Nh5 Kb5 3286. Nc3+ Kb6 3287. Nd5+ Kb5 3288. Ndb4 Kb6 3289. Qb1 Rb3 3290. Qe4 Rf6 3291. Qe3 Re6 3292. Qe8 Qb5 3293. Qh8 Rd6 3294. Nb8 Re6 3295. Qhd4 Rd3 3296. Qh8 Rh6 3297. Qf8 Re6 3298. Qh3 Rdd6 3299. Qe3 Rf6 3300. g6 Rd3 3301. Bh3 Rf7 3302. Qb3 Qa6 3303. Ng3 Kc7 3304. Qh6 Qc8 3305. Qe4 Rf3 3306. Qeb1 Qh8 3307. Ne4 Qg7 3308. Nc3 Kc8 3309. Ba3 Re3 3310. Qh5 Qe5 3311. Nc2 Rf8 3312. Q3a2 Qe6 3313. Nd4 Qf6 3314. Nd1 Qe6 3315. Rg1 Rg8 3316. Qc1 Kd8 3317. Qab2 Qe5 3318. Bb4 Kc8 3319. Rg5 Qf6 3320. Bg2 Rf3 3321. Bh3 Re3 3322. Ndc6 Qe5 3323. Nd4 Qe4 3324. Rg1 Qe5 3325. Bc3 Kd8 3326. Bb4 Qh8 3327. Ba3 Qe5 3328. Rf1 Qe6 3329. Rg1 Rh8 3330. Qa2 Rg8 3331. Qh4 Kc8 3332. Qh5 Qe5 3333. Qcb1 Qe6 3334. Rg4 Rf8 3335. Rg1 Qb6 3336. Rh1 Qe6 3337. Nb3 Qf6 3338. Nd4 Re6 3339. Nc3 Re3 3340. Qbb3 Qe6 3341. Qbb1 Re4 3342. Nc2 Re3 3343. Nd5 Qe5 3344. Nc3 Rh8 3345. Qab3 Rf8 3346. Bf1 Rf7 3347. Bh3 Rf6 3348. Nb4 Rf7 3349. Nd3 Qg7 3350. Nb4 Re6 3351. Qh6 Re3 3352. Qa4 Rf3 3353. Qab3 Kc7 3354. Bc1 Kc8 3355. Ne4 Kc7 3356. Rh2 Qh8 3357. Rh1 Qb2 3358. Ng3 Qh8 3359. Qa3 Qc8 3360. Qab3 Kb6 3361. Qe4 Kc7 3362. Rh2 Rd3 3363. Rh1 Qa6 3364. Qe3 Qc8 3365. Qf8 Qa6 3366. Qg8 Kb6 3367. Qf8 Qb7 3368. Nh5 Qa6 3369. Ba3 Qb5 3370. Bc1 Rf6 3371. Qd1 Rf7 3372. Bf1 Rf6 3373. Qh8 Rdd6 3374. Qf8 Rc6 3375. g7 Rc8 3376. Qeb3 Rd8 3377. Qh8 Rg6 3378. N8c6 Rg4 3379. Ng3 Rh4 3380. Na6 Rh5 3381. Ba3 Rc8 3382. Qa4 Rh4 3383. Qb1 Rd8 3384. Qe8 Rb8 3385. Bc1 Qb3 3386. Nd8 Rb7 3387. Qd3 Qb1 3388. Nc7 Qa2 3389. Qd4 Qb3 3390. Qe4 Rh2 3391. Qc2 Qf3 3392. Qca2 Qe4 3393. Ba3 Rb8 3394. Q4c2 Rf2 3395. Qa4 Rh2 3396. Bg2 Rb7 3397. Bf1 Rh5 3398. Bc1 Rh2 3399. Rg1 Qf3 3400. Rh1 Qc6 3401. Q2c2 Qf3 3402. Rg1 Qb3 3403. Rh1 Qa3 3404. Qe4 Qb3 3405. Qh5 Rh4 3406. Qe8 Qa3 3407. Qd4 Qb3 3408. Qe5 Qa2 3409. Qd4 Qa3 3410. Qd3 Qa2 3411. Qg8 Qb1 3412. Qe8 Rh2 3413. Na6 Rh4 3414. Nf7 Qb3 3415. Nd8 Qb5 3416. Qb1 Qb3 3417. Qc2 Rb8 3418. Qb1 Rh6 3419. Nc6 Rh4 3420. Rh3 Qb5 3421. Rh1 Rh6 3422. Ba3 Rh4 3423. Qbd1 Rd8 3424. Qb1 Rh5 3425. Qh8 Rh4 3426. Qbd1 Rc8 3427. Qb1 Rh5 3428. Qbd1 Ra8 3429. Qab3 Rc8 3430. Qb4 Rd8 3431. Qbb3 Ra8 3432. Bc1 Rd8 3433. Qb4 Rh4 3434. Qbb3 Rh2 3435. Nab4 Rh4 3436. Qb1 Rg4 3437. Qbb3 Ra8 3438. Nh5 Rd8 3439. Bh3 Rg6 3440. Bf1 Qa6 3441. Nb8 Qb5 3442. Bb2 Rf6 3443. Bc1 Rd6 3444. Qf8 Rf6 3445. N8a6 Rc8 3446. Nb8 Qa5 3447. Qe3 Qb5 3448. Qe8 Rcc6 3449. Qf8 Qa6 3450. g8=N Qa5 3451. Bg2 Qa2 3452. Qd4 Rc7 3453. Qa4 Rd6 3454. Nh6 Rd5 3455. Nd3 Qb1 3456. Qa3 Rc6 3457. Bf1 Kc7 3458. Qb3 Re5 3459. Ng4 Rf6 3460. Rg1 Rfe6 3461. Qdb2 Kd6 3462. Q2a3 Rg6 3463. Qab4 Rf6 3464. Q4c3 Rd5 3465. Qa3 Qb5 3466. Rg2 Rd4 3467. Qab4 Qa6 3468. Rg3 Qa4 3469. Nb2 Rd5 3470. Qc2 Re6 3471. Qcc3 Rf6 3472. Qh8 Rd4 3473. Qf8 Rh6 3474. Nd3 Rf6 3475. Nge5 Qa6 3476. Ng4 Re6 3477. Rg2 Rf6 3478. Qb1 Qb5 3479. Qbb4 Qc6 3480. Qba3 Qb5 3481. Nc6 Rd5 3482. Nb8 Qb6 3483. Rg1 Qb5 3484. Nh6 Qb1 3485. Ng4 Qc2 3486. Qab3 Qb1 3487. Qbb4 Re5 3488. Qbb3 Rfe6 3489. Qcb4 Rf6 3490. Qb5 Rg6 3491. Q5b4 Rg7 3492. Q4a3 Rg6 3493. Qe8 Rge6 3494. Qf8 Kd5 3495. Qab2 Kd6 3496. Qd1 Kc7 3497. Qdb3 Rd6 3498. Qd4 Rde6 3499. Rh1 Rf6 3500. Rg1 Rc6 3501. Rh1 Ree6 3502. Nh6 Re5 3503. Bg2 Rd5 3504. Bf1 Qa2 3505. Qa3 Qb1 3506. Qdg7 Kb6 3507. Qd4 Rc7 3508. Bg2 Rc6 3509. Qa4 Rc7 3510. Ng8 Qa2 3511. Nh6 Kb7 3512. Nb4 Kb6 3513. Rg1 Rd6 3514. Rh1 Qc2 3515. Ng8 Qa2 3516. Bf3 Rf6 3517. Bg2 Qb1 3518. Qd1 Qa2 3519. Qb3 Rcc6 3520. Qd1 Kb7 3521. Qe3 Kb6 3522. Qf2 Qa5 3523. Qe3 Qa6 3524. Bf1 Qa5 3525. d3 Qa2 3526. Bh3 Rf7 3527. Bd2 Qa5 3528. Qa4 Rd6 3529. Qd4 Rc6 3530. Bf1 Rd6 3531. N8c6 Re6 3532. Qe4 Rd6 3533. Nhf6 Qa6 3534. Qe6 Kb7 3535. Qe5 Kb6 3536. Nd8 Rc6 3537. Qd4 Qb5 3538. Qd5 Qa6 3539. Qh6 Qc8 3540. Qe6 Qb8 3541. Be3 Qc8 3542. Qe4 Rf8 3543. Bd2 Qc7 3544. Rg1 Qc8 3545. Rg2 Re6 3546. Rg5 Rc6 3547. Rg2 Qb8 3548. Rg1 Qc8 3549. Qg6 Qc7 3550. Qh6 Rf7 3551. Rh1 Rf8 3552. Qh4 Qc8 3553. Qh6 Qa6 3554. Be3 Qc8 3555. Qa2 Rf7 3556. Qa4 Qb8 3557. Qe6 Qc8 3558. Bd2 Qb8 3559. Qd5 Qc8 3560. Rg1 Qa6 3561. Rh1 Kc7 3562. Qf8 Kb6 3563. Qg2 Qb5 3564. Qd5 Rd6 3565. Qd4 Rc6 3566. Ng4 Qa6 3567. N4f6 Qa5 3568. Qe5 Qa6 3569. Qh6 Rd6 3570. Qf8 Rd5 3571. Ndc6 Rd6 3572. Rh6 Kb7 3573. Rh1 Qb6 3574. Qe6 Qa6 3575. Ng4 Kb6 3576. N4f6 Rd4 3577. Qe4 Rd6 3578. Rg1 Qa5 3579. Rh1 Re6 3580. Nh5 Rd6 3581. Qd4 Re6 3582. Nb8 Rd6 3583. Qc2 Rc6 3584. Qa4 Rc8 3585. Bh3 Rc6 3586. Qc2 Rd6 3587. Qa4 Rff6 3588. Qe3 Rf7 3589. Bc3 Rc6 3590. Bd2 Rg6 3591. Qd1 Rc6 3592. Nhf6 Qa2 3593. Nh5 Qa6 3594. Bc1 Qa2 3595. N4a6 Rff6 3596. Nb4 Qa3 3597. Bf1 Qa2 3598. Qe5 Qa5 3599. Qe3 Qa6 3600. d4 Kc7 3601. Qe8 Qb5 3602. Bg2 Rg6 3603. Ng3 Qa5 3604. Ne4 Rg4 3605. Nc3 Rd6 3606. Qf7 Kc8 3607. Qg3 Rb6 3608. Bf3 Qb5 3609. Qf8+ Kc7 3610. Qg7 Kc8 3611. Qg5 Re6 3612. Rh4 Rb6 3613. N4a6 Rc6 3614. Qh6 Rd6 3615. Qh5 Kd8 3616. Na2 Rh6 3617. Rh3 Rc6 3618. Bd2 Rc7 3619. Be4 Kc8 3620. N2b4 Rh4 3621. Na2 Rg4 3622. Qa4 Kd8 3623. Qd1 Qa5 3624. Bf3 Qb5 3625. Bb4 Rc6 3626. Bd2 Qb1 3627. Bc1 Qb5 3628. Rh1 Rh6 3629. Rh3 Rgg6 3630. Rh4 Rg4 3631. Bb7 Rd6 3632. Bf3 Qa5+ 3633. Nc3 Qb5 3634. Qc2 Kc8 3635. Qd1 Rg7 3636. Qh6 Rg4 3637. Qb3 Rc6 3638. Qd1 Rc7 3639. Qg5 Rc6 3640. Be3 Rb6 3641. Bc1 Qa5 3642. Nb4 Qb5 3643. Qg7 Re6 3644. Qg5 Kd8 3645. Rh1 Kc8 3646. Nh6 Rb6 3647. Ng8 Kc7 3648. Qg7 Kc8 3649. Qf8+ Kc7 3650. Qf7 Kc8 3651. N8c6 Qa5 3652. Nb8 Rh4 3653. Bg2 Rg4 3654. Nca2 Rd6 3655. Nc3 Qa3 3656. Qe3 Qa5 3657. Qc2 Kc7 3658. Qd1 Qa3 3659. Qe8 Qa5 3660. Rg1 Rc6 3661. Rh1 Rgg6 3662. Ne4 Rg4 3663. Ng3 Rgg6 3664. Qa3 Qb5 3665. Qe3 Rg4 3666. Nh5 Rgg6 3667. Qed2 Rgf6 3668. Qe3 Qb6 3669. Bf1 Qb5 3670. Qa3 Qa6 3671. Qe3 Qb7 3672. Qf8 Qa6 3673. Nh6 Kb6 3674. Ng8 Qa5 3675. d5 Rh6 3676. Ng3 Qa3 3677. Nh5 Rcd6 3678. Ng7 Kc7 3679. Ne8+ Kb7 3680. Nef6 Rh4 3681. Qe4 Rg4 3682. Bh3 Kb6 3683. Qd2 Re6 3684. Qg2 Re3 3685. Qg1 Qb3 3686. Ne8 Rh4 3687. Bg4 Qa3 3688. Rh3 Qd3 3689. Qh1 Qb3 3690. Qa2 Rf3 3691. N8a6 Rd3 3692. Qf3 Kb5 3693. Ng7 Qb1 3694. Qg3 Rh6 3695. Qf3 Rh4 3696. Nc2 Qb3 3697. Ncb4 Re3 3698. Ne8 Rd3 3699. Qc2 Kb6 3700. Qa2 Qc2 3701. Qh1 Qb3 3702. Qb2 Rf3 3703. Qa2 Qb1 3704. Nb8 Qb3 3705. Ba3 Re3 3706. Bc1 Qa3 3707. Qd2 Qb3 3708. N8a6 Qd3 3709. Nb8 Qd4 3710. Qg1 Qd3 3711. N4c6 Qa3 3712. Nb4 Rc3 3713. Rh1 Re3 3714. Ng7 Qb3 3715. Ne8 Qa4 3716. Bh3 Qb3 3717. Ba3 Rg4 3718. Bc1 Re4 3719. Nef6 Re3 3720. Qf1 Qa3 3721. Qg1 Kb5 3722. Qg2 Kb6 3723. N8c6 Re6 3724. Nb8 Rh4 3725. Qe4 Rg4 3726. Na2 Rd6 3727. Nb4 Qa2 3728. Qd1 Qa3 3729. Qe6 Kb7 3730. Qe4 Ra6 3731. Bf1 Rd6 3732. N4a6 Rh4 3733. Nb4 Ra6 3734. Qe3 Rd6 3735. Qe8 Rh6 3736. Qf8 Kc7 3737. Ne8+ Kb7 3738. Ng7 Kc7 3739. Qed3 Kb6 3740. Qe3 Qa6 3741. Nh5 Qa3 3742. Bg2 Rc6 3743. Bf1 Qb3 3744. Ng3 Qa3 3745. Qeb3 Qa5 3746. Qe3 Rhg6 3747. Nh5 Rh6 3748. Qeb3 Rhf6 3749. Qe3 Qa6 3750. dxc6 Kc7 3751. Qd5 Rf7 3752. Qdd3 Kb6 3753. Qf3 Qb7 3754. Qf2 Rf6 3755. Qh4 Kb5 3756. Qhh3 Qa8 3757. Qc3 Rh6 3758. Qf7 Re6 3759. Nd3 Re5 3760. Qd2 Kb6 3761. Qb2+ Kc7 3762. Qa2 Kc8 3763. Bg2 Re3 3764. Ng7 Kd8 3765. Qfh5 Kc8 3766. Nb2 Rc3 3767. Rg1 Re3 3768. Qf7 Re5 3769. Qg3 Kc7 3770. Bd2 Kc8 3771. Bc1 Kc7 3772. Qh3 Kc8 3773. Qf6 Re3 3774. Qf7 Rd3 3775. Qfh5 Re3 3776. Bf3 Rc3 3777. Bg2 Rf3 3778. Rh1 Rc3 3779. Q3h4 Re3 3780. Qh3 Re6 3781. Nd3 Re3 3782. Bd2 Kd8 3783. Bc1 Qb7 3784. Qf7 Qa8 3785. Qb2 Kc8 3786. Qa2 Rf3 3787. Nh5 Re3 3788. Nhf6 Re5 3789. Nh5 Rd5 3790. Bf1 Re5 3791. Qh4 Kc7 3792. Qh3 Kb6 3793. Qb2+ Kc7 3794. Qd2 Kb6 3795. Qc2 Kb5 3796. Qd2 Re3 3797. Qc3 Re5 3798. Qh4 Re6 3799. Qh3 Rh6 3800. Nb4 Re6 3801. Qf8 Rh6 3802. Qa3 Rf6 3803. Qac3 Rg6 3804. Qcd3 Rf6 3805. Qc2 Qb7 3806. Qcd3 Qc8 3807. Qh4 Qb7 3808. Qd1 Kb6 3809. Qd3 Rd6 3810. Qf2 Rf6 3811. Ng7 Rf7 3812. Nh5 Qc7 3813. Qff3 Qb7 3814. Ng7 Qa6 3815. Nh5 Kb5 3816. Qfe3 Kb6 3817. Ng3 Kc7 3818. Nh5 Qc8 3819. Qd5 Qa6 3820. Qg2 Rf6 3821. Qd5 Rd6 3822. Qd1 Rf6 3823. Qe4 Kb6 3824. Qe3 Qa5 3825. c7 Rd6 3826. Rh3 Qa6 3827. Qf6 Qa5 3828. Bb2 Qa4 3829. Qdb3 Qa6 3830. Rh2 Re6 3831. Qfd4 Qa5 3832. Qc2 Qa2 3833. N4c6 Qb1+ 3834. Qcc1 Rd6 3835. Bc3 Rh6 3836. Qdd1 Qb4 3837. Qa3 Kb5 3838. Qdd3 Qb1+ 3839. Qd1 Kb6 3840. Na6 Kb5 3841. Rf2 Rf6 3842. Ne5 Rf7 3843. Ng4 Qb4 3844. N8f6 Qb3 3845. Nd5 Qb4 3846. Ndf6 Rg7 3847. Ng8 Rf7 3848. Ne5 Qb1 3849. Ng4 Rf6 3850. Ne5 Kb6 3851. Nc6 Kb5 3852. Bg2 Rh6 3853. Bf1 Re6 3854. Rh2 Rh6 3855. Nab4 Kb6 3856. Na6 Qd3 3857. Nab8 Qb1 3858. Rf2 Kb5 3859. Rh2 Qc2 3860. Qdd3 Qb1+ 3861. Qec1 Qb4 3862. Qce3 Rf6 3863. Qd1 Rh6 3864. Qdd2 Kb6 3865. Qd1 Qa5 3866. Qac1 Qb4 3867. Qe5 Qb1 3868. Qee3 Qe4 3869. Qdd4 Qb1 3870. Qed3 Rd6 3871. Q3e3 Qc2 3872. Bb2 Qb1 3873. Qf2 Re6 3874. Qfe3 Qa2 3875. Qc2 Re4 3876. Nb4 Re6 3877. Qh8 Qa5 3878. Qhd4 Re4 3879. Qcb3 Re6 3880. Bc1 Qa6 3881. Bb2 Qb7 3882. Qf6 Qa6 3883. Qc1 Rd6 3884. Qce3 Qb7 3885. Rh3 Qa6 3886. Qa3 Qa4 3887. Qab3 Qc6 3888. Qd1 Qa4 3889. Qf2 Qa5 3890. Qe3 Qa2 3891. Bc1 Qa5 3892. Qg6 Qa6 3893. Qf6 Qa3 3894. Qf8 Qa6 3895. Qeb3 Qa5 3896. Qe3 Rd4 3897. Rh1 Rd6 3898. Bg2 Rf6 3899. Bf1 Qa6 3900. c8=R Qa5 3901. Qd5 Qa4 3902. Qf2 Rf7 3903. N8a6 Rf6 3904. Rc6+ Kb7 3905. Qe4 Qc2 3906. Qe8 Rg6 3907. Qd5 Rd6 3908. Nc7 Qe4 3909. Rg1 Qe5 3910. Rh1 Qe6 3911. Nc2 Qf6 3912. Qff3 Qh4+ 3913. Qg3 Rh6 3914. Qd1 Rg6 3915. Ne3 Qg4 3916. Bh3 Qg5 3917. Na8 Qh6 3918. Qg1 Rg5 3919. Qg3 Rg6 3920. Qd6 Qg5 3921. Qd1 Qf6 3922. Nc7 Qg5 3923. Qc2 Qg4 3924. Qd1 Rg5 3925. Bf1 Rg6 3926. Qd2 Qh4 3927. Qd1 Re6 3928. Nc2 Rg6 3929. Na8 Rh6 3930. Nc7 Qh3 3931. Qd5 Qh4 3932. Qef7 Rd6 3933. Qe8 Qg4 3934. Qgf3 Qh4+ 3935. Ng3 Qf6 3936. Nh5 Re6 3937. Qf2 Rd6 3938. Qdd4 Qe6 3939. Qd5 Qe3 3940. Nb4 Qe6 3941. Nhf6 Qe5 3942. Nh5 Qd4 3943. Rg1 Qe5 3944. Qef7 Qe4 3945. Qe8 Qe3 3946. Rh1 Qe4 3947. Bh3 Qc2 3948. Bf1 Rh6 3949. Nca6 Rd6 3950. Rg1 Rg6 3951. Rh1 Qb2 3952. Qe4 Qc2 3953. Qh4 Rf6 3954. Qf2 Rf7 3955. Qf8 Rf6 3956. Qe6 Qa4 3957. Qe4 Qa3 3958. Qd5 Qa4 3959. Rc7+ Kb6 3960. Rc6+ Kb5 3961. Rc8 Kb6 3962. Qd3 Rf7 3963. Qd5 Qa5 3964. Nb8 Qa4 3965. Rc7 Rf6 3966. Rc8 Rd6 3967. Qe3 Rf6 3968. Qde4 Qa5 3969. Qd5 Rg6 3970. Qd1 Rf6 3971. Qdd2 Qa3 3972. Qdd4 Qa6 3973. Qd1 Qa4 3974. Qh3 Qa6 3975. e3 Qa3 3976. Nd5+ Ka5 3977. Qh4 Rb6 3978. Qd2+ Rb4 3979. Qc3 Qa2 3980. Bg2 Qa3 3981. Qg5 Qa2 3982. Nhf6 Ka4 3983. Qh5 Rb1 3984. Qfe8 Rb7 3985. Qe2 Kb5 3986. Qf1 Qb1 3987. Nc6 Qb2 3988. Ne5 Rb6 3989. Bf3 Qb1 3990. Bg2 Qa2 3991. Qf3 Rc6 3992. Qd1 Qb3 3993. Qe2 Qb1 3994. Rd8 Qb3 3995. Rc8 Rd6 3996. Qd1 Rc6 3997. Bd2 Qa2 3998. Bc1 Rd6 3999. Qf3 Rc6 4000. Rh3 Rb6 4001. Rh1 Qb2 4002. Qf1 Qa2 4003. Rb8 Qb1 4004. Rc8 Qd3 4005. Bf3 Qb1 4006. Qf2 Qb2 4007. Qf1 Qa3 4008. Bg2 Qb2 4009. Rc7 Rb7 4010. Rc8 Rc7 4011. Nc6 Rb7 4012. Qc2 Qb1 4013. Qc3 Rc7 4014. Nb8 Rb7 4015. Qf3 Qa2 4016. Qf1 Qa6 4017. Qe2 Qa2 4018. Qed2 Ka4 4019. Qe2 Rb6 4020. Q2h5 Rb7 4021. Nc7 Rb1 4022. Ncd5 Kb5 4023. Qf8 Ka4 4024. Qd2 Rb4 4025. Qc3 Rb2 4026. Qg5 Rb4 4027. Na6 Ka5 4028. Nb8 Kb5 4029. Nh5 Ka5 4030. Qc2 Qa3 4031. Qc3 Kb5 4032. Qh4 Ka5 4033. Nhf6 Qa2 4034. Nh5 Qa4 4035. Bf1 Qa2 4036. Qfg7 Qa3 4037. Qf8 Qa4 4038. Qd2 Qa3 4039. Qd3 Rb6 4040. Qd2+ Kb5 4041. Qd1 Ka5 4042. Nc7 Rf6 4043. Nd5 Rg6 4044. Qh3 Rf6 4045. Nc7 Kb6 4046. Nd5+ Kb5 4047. Nb4 Kb6 4048. Bd2 Qa6 4049. Bc1 Qa5 4050. e4 Rg6 4051. Qf6+ Kb7 4052. Qh8 Rg4 4053. Bb2 Qa2 4054. Qf6 Rg1 4055. Nc2 Rg6 4056. Qe6 Rg5 4057. Rh2 Rg6 4058. Qdg4 Rf6 4059. Qg5 Rf7 4060. Qd5+ Kb6 4061. Qd2 Qa3 4062. Re2 Rf8 4063. Rg2 Qg3+ 4064. Qf2 Qf3 4065. Nc6 Qe3+ 4066. Be2 Qg3 4067. Re8 Rf6 4068. Ne3 Rh6 4069. Qg7 Qg4 4070. Qfh4 Re6 4071. Bc1 Qg5 4072. Bb2 Qg4 4073. Rg1 Rh6 4074. Rg2 Kc7 4075. Qf2 Kb6 4076. Qhh4 Qg3 4077. Qh3 Kb5 4078. Qg5 Kb6 4079. Nf1 Rf6 4080. Ne3 Qf3 4081. Nc2 Qg3 4082. Qg7 Rf8 4083. Qg5 Kc7 4084. Rc8+ Kb6 4085. Bf1 Qe3+ 4086. Be2 Qf3 4087. Bf1 Qb3 4088. Nb8 Qf3 4089. Qd2 Qg3+ 4090. Qf2 Qa3 4091. Qd2 Rd8 4092. Re2 Rf8 4093. Qd5 Rf7 4094. Qd2 Qa4 4095. Rh2 Qa3 4096. Bd4 Qa2 4097. Bb2 Kb7 4098. Qd5+ Kb6 4099. Qe6+ Kb7 4100. Ng7 Rf6 4101. Nh5 Qa3 4102. Qgg4 Qa2 4103. Qe2 Rg6 4104. Qeg4 Qb3 4105. Qd1 Qa2 4106. Ngf6 Rg5 4107. Ng8 Rg7 4108. Rh1 Rg5 4109. Nb4 Rg6 4110. Nc2 Rg4 4111. Qf6 Rg6 4112. Nb4 Rg1 4113. Nc2 Rg4 4114. Nb4 Rg3 4115. Qh8 Rg4 4116. Qd2 Qa5 4117. Qd1 Qb6 4118. Bc1 Qa5 4119. Qa3 Rg6 4120. Qh3 Kb6 4121. Qf6+ Kb7 4122. Qf8 Kb6 4123. Qhf3 Rf6 4124. Qh3 Qa6 4125. e5 Rf7 4126. Nhf6 Rg7 4127. Rc7 Rg4 4128. Na2 Qb7 4129. Nh6 Rg7 4130. Nfg4 Rg5 4131. Qc8 Rg6 4132. Be3 Rg7 4133. Nf7 Qa8 4134. Qhf3 Qb7 4135. Bd4 Qd5 4136. Bg1 Rg6 4137. Be2 Rg5 4138. Qb7+ Ka5 4139. Qa8 Qe4 4140. Nfh6 Rh5 4141. Qa3+ Kb5 4142. Qab3+ Ka5 4143. Qf3 Kb5 4144. Qf1 Qd3 4145. Nf7 Qd6 4146. Rh3 Qd4 4147. Rh1 Qd6 4148. Na6 Qd3 4149. Nb8 Rh3 4150. Nfh6 Rh5 4151. Nh2 Qe4 4152. N2g4 Ka5 4153. Qf3 Kb5 4154. Qfb3+ Ka5 4155. Qa3+ Kb5 4156. Qf3 Ka5 4157. Nf6 Rg5 4158. Nfg4 Kb6 4159. Nf7 Ka5 4160. Qb1 Qd5 4161. Qd1 Kb6 4162. Qb7+ Ka5 4163. Qc8 Kb6 4164. Bf2 Rg6 4165. Bg1 Kb5 4166. Bf1 Kb6 4167. Bd3 Rg7 4168. Bf1 Rg8 4169. Bd4 Rg7 4170. Nb4 Qb7 4171. Na2 Qc6 4172. Be3 Qb7 4173. Nc1 Qa8 4174. Na2 Kb5 4175. Qh3 Kb6 4176. Nb4 Qb7 4177. Na2 Qc6 4178. Nfh6 Qb7 4179. Qh2 Rg6 4180. Qh3 Rg5 4181. Bc1 Rg6 4182. Qf8 Rg5 4183. Na6 Rg7 4184. Nb8 Rg6 4185. Nf6 Rg7 4186. Na6 Rg4 4187. Nb8 Qc8 4188. Nhg8 Qb7 4189. Nh5 Qa6 4190. Nhf6 Qa4 4191. Nb4 Qa6 4192. Qd2 Rg7 4193. Qd1 Rg6 4194. Rc8 Rg7 4195. Be2 Rf7 4196. Bf1 Qb5 4197. Nh5 Qa6 4198. Ng3 Rf6 4199. Nh5 Qa5 4200. exf6 Qa6 4201. Be2 Qa5 4202. Qg3 Qa4 4203. Be3 Qa5 4204. Qh3 Kb5 4205. Qg3 Qd8 4206. Qg5 Qe8 4207. Bg4 Kb6 4208. Ng7 Qh5 4209. Bd2 Kb7 4210. Qe2 Ka8 4211. Be3 Kb7 4212. Qg6 Qh4+ 4213. Qf2 Qg3 4214. Nh5 Qh3 4215. N4c6 Kb6 4216. Qgg7 Qh2 4217. Qf3 Kb7 4218. Rd8 Qh3 4219. Qff7 Kb6 4220. Qff8 Kb7 4221. Qh8 Qh2 4222. Qhg7 Kb6 4223. Rc8 Kb7 4224. Qf2 Kb6 4225. Qf1 Qh3 4226. Qf2 Kb5 4227. Qg6 Kb6 4228. Qg5 Kb7 4229. Qg6 Qh2 4230. Nb4 Qh3 4231. Qh2 Qg3+ 4232. Qf2 Ka8 4233. Ng7 Kb7 4234. Qfe8 Qh4 4235. Qf8 Qh2 4236. Qe2 Qh4+ 4237. Bf2 Qh5 4238. Be3 Qh6 4239. Qg5 Qh5 4240. Qa2 Ka8 4241. Qe2 Qf7 4242. Bd2 Qh5 4243. Qe8 Kb7 4244. Qf8 Qf7 4245. Qd1 Qh5 4246. Rg1 Kb6 4247. Rh1 Qh6 4248. Be3 Qh5 4249. Qb3 Qe8 4250. Qd1 Qf7 4251. Nh5 Qe8 4252. Qfg7 Kb5 4253. Qf8 Qg6 4254. Be2 Qe8 4255. Qg6 Qd8 4256. Qg5 Qc7 4257. Qg3 Qd8 4258. Bd2 Qa5 4259. Be3 Qa2 4260. Qh3 Qa5 4261. Qd4 Kb6 4262. Qd1 Qa6 4263. Qg3 Qa5 4264. Re8 Qa4 4265. Rc8 Ka5 4266. Bc1 Kb6 4267. Rh4 Qa5 4268. Rh1 Qb5 4269. Qh3 Qa5 4270. Qh4 Qa6 4271. Qh3 Qa2 4272. Bd3 Qa5 4273. Bf1 Qa6 4274. Qg7 Qa5 4275. f7 Qa3 4276. Qh4 Qc3+ 4277. Qd2 Qb2 4278. Qd3 Qe5+ 4279. Qe4 Qd5 4280. Qd3 Qe6+ 4281. Qe4 Qd6 4282. Rc7 Qf6 4283. Qeg2 Qe6+ 4284. Qe4 Qd5 4285. Qb2 Qb7 4286. N8a6 Kb5 4287. Qh8 Qc6 4288. Bb2 Qf6 4289. Ba3 Qh6 4290. Qg5 Kb6 4291. Rg1 Qf6 4292. Qc6+ Ka5 4293. Qh1 Qb6 4294. Qgg2 Qb8 4295. Qg4 Qc8 4296. Qf6 Qb7 4297. Qh8 Qc8 4298. Nd5 Qb8 4299. Ndb4 Qb7 4300. Qgg2 Qb8 4301. Bd3 Qb6 4302. Bf1 Qc6 4303. Qg5 Qb6 4304. Nh6 Qf6 4305. Ng8 Kb6 4306. Qc6+ Ka5 4307. Qe4 Kb6 4308. Na2 Qh6 4309. N2b4 Qe6 4310. Rh1 Qh6 4311. Qhe5 Kb5 4312. Qh8 Qb6 4313. Qh4 Qh6 4314. Qe2 Qf6 4315. Qe4 Qd4 4316. Bb2 Qf6 4317. Bh3 Qc6 4318. Bf1 Qg6 4319. Bc1 Qc6 4320. Rg1 Qb7 4321. Rh1 Qb8 4322. Qb2 Qb7 4323. Qg4 Kb6 4324. Qh4 Qa8 4325. Nb8 Qb7 4326. Ng3 Qd5 4327. Nh5 Qc6 4328. Qg7 Qd5 4329. Bg2 Qe6 4330. Bf1 Qc6 4331. Qeg2 Qe6+ 4332. Be2 Qf6 4333. Bf1 Qd6 4334. Qe4 Qf6 4335. Rc8 Qd6 4336. Qd3 Qe6+ 4337. Qe4 Qd5 4338. Qd3 Qe5+ 4339. Qe4 Qb2 4340. Qd3 Qc2 4341. Qd2 Qb2 4342. Qd1 Qc3+ 4343. Qd2 Qa3 4344. Qd1 Qd3 4345. Qh3 Qa3 4346. Qc2 Qa6 4347. Qe2 Qa5 4348. Qd1 Qa6 4349. Re8 Qa5 4350. f8=R Kb7 4351. Bb2 Qc7 4352. Bc1 Qd6 4353. Qh8 Kb6 4354. Rg1 Qf6 4355. Qc3 Qg5 4356. Qhe5 Kb7 4357. Qh8 Qh6 4358. Qdd2 Qf6 4359. Nh6 Kb6 4360. Qh2 Qg6 4361. Bg2 Qc6 4362. Qhg7 Qc8 4363. Bh3 Qb7 4364. Qf7 Qc7 4365. Qcd2 Kb5 4366. N8a6 Qc8 4367. Rh1 Qc7 4368. Rg1 Qd6 4369. Nb8 Qc7 4370. Qd3 Kb6 4371. Qdd2 Qd8 4372. Qc3 Qc7 4373. Be3 Qb7 4374. Bc1 Qd5 4375. Qfg7 Qb7 4376. Na2 Qc8 4377. Nb4 Kb7 4378. Bg2+ Kb6 4379. Rf1 Qc6 4380. Rg1 Qb7 4381. Qh8 Qc6 4382. Qch3 Qg6 4383. Q3c3 Qf7 4384. Bf1 Qg6 4385. Qh1 Qf6 4386. Qh2 Qg5 4387. Qhd2 Qf6 4388. Qb3 Kb7 4389. Qbc3 Qb6 4390. Ng8 Qf6 4391. Na2 Qh6 4392. Nb4 Qg5 4393. Qd1 Qh6 4394. Qhe5 Qg5 4395. N4c6 Kb6 4396. Nb4 Qg2 4397. Qh8 Qg5 4398. Ba3 Qf6 4399. Bc1 Qd6 4400. Qh3 Qf6 4401. Rh1 Qd6 4402. Rd8 Kb7 4403. Rde8 Qd4 4404. Qg7 Qd6 4405. Rh2 Qc7 4406. Rh1 Qc6 4407. Bb2 Qc7 4408. Nd3 Qa5+ 4409. Nb4 Qb5 4410. Bc1 Qa5 4411. Bd2 Kb6 4412. Bc1 Qa6 4413. Qdg4 Qa5 4414. Nc6 Qa6 4415. Ne5 Qa5 4416. Nf3 Qa6 4417. Nd3 Qa5+ 4418. Ke2 Qa6 4419. Nf2 Qa5 4420. Qh8 Qa3 4421. Nd1 Qa2+ 4422. Nd2 Qa3 4423. Kf2 Qa2 4424. Kg1 Qa3 4425. Rxa3 Kc7 4426. Ng3 Kb6 4427. Ra6+ Kc7 4428. Qd4 Kb7 4429. Qgh4 Kc7 4430. Qc3 Kb7 4431. Rb6+ Kc7 4432. Rc6+ Kb7 4433. Rh6 Kc7 4434. Ne3 Kb7 4435. Qhf6 Kc7 4436. Qfe5+ Kb7 4437. Qh8 Kc7 4438. Ba3 Kb7 4439. Nb3 Kc7 4440. Ne2 Kb7 4441. Ng2 Kc7 4442. Na1 Kb7 4443. Qcf3+ Kc7 4444. Qfg3 Kb7 4445. Qgh2 Kc7 4446. Rh4 Kc6 4447. Kf2 Kb5 4448. Ra8 Ka5 4449. Qf3 Kb5 4450. Ng3 Ka5 4451. Rfe8 Kb5 4452. Qd4 Ka6 4453. Rh6+ Kb5 4454. Qde4 Ka5 4455. Ra6+ Kb5 4456. Rb6+ Ka5 4457. Ra6+ Kb5 4458. Rh6 Ka5 4459. Qd4 Kb5 4460. Rh5 Ka6 4461. Rh6+ Ka5 4462. Rh4 Ka6 4463. Qg4 Kb5 4464. Qf3 Ka5 4465. Qh8 Kb5 4466. Rf8 Ka5 4467. Ne2 Kb5 4468. Qfh3 Ka5 4469. Rae8 Kb5 4470. Kg1 Kc6 4471. Kf2 Kc7 4472. Kg1 Kb7 4473. Rh6 Kc7 4474. Q2g3 Kb7 4475. Qf3+ Kc7 4476. Qfc3 Kb7 4477. Nb3 Kc7 4478. Ne3 Kb7 4479. Ng3 Kc7 4480. Nd2 Kb7 4481. Bc1 Kc7 4482. Qhe5+ Kb7 4483. Qf6 Kc7 4484. Qfh4 Kb7 4485. Nd1 Kc7 4486. Rc6+ Kb7 4487. Rb6+ Kc7 4488. Ra6 Kb7 4489. Qd4 Kc7 4490. Q4g4 Kb7 4491. Qh8 Kc7 4492. Ra5 Kb6 4493. Ra6+ Kb7 4494. Ra3 Kb6 4495. Nf2 Kc7 4496. Nd1 Kb7 4497. Nh5 Kc7 4498. Ra4 Kb6 4499. Ra3 f3 4500. Qg5 Kc7 4501. Rb8 Kd6 4502. Ng7 Kc7 4503. Rbb3 Kc6 4504. Rb4 Kc7 4505. Ne8+ Kc8 4506. Nd6+ Kc7 4507. Qgg3 Kc6 4508. Qhg2 Kd5 4509. Rd3+ Ke6 4510. Rdb3 Kd5 4511. Q2h3 Ke6 4512. Ra8 Kd5 4513. Qhg7 Kc6 4514. Qf4 Kd5 4515. Rb7 Ke6 4516. Nf7 Kd5 4517. Ba3 Ke6 4518. Nd8+ Kd5 4519. Nc6 Ke6 4520. Rc7 Kd5 4521. Qgg5 Ke6 4522. Qfg4 Kd5 4523. Rb1 Ke6 4524. Nb2 Kd6 4525. Nb3 Kd5 4526. Kf2 Ke6 4527. Bd3 Kf7 4528. Nf6 Ke6 4529. Ng8 Kd6 4530. Bf1 Ke6 4531. Ke3 Kd5 4532. Kf2 Kd6 4533. Kg1 Kd5 4534. Nd2 Kd6 4535. Rd1 Ke6 4536. Rb1 Kd5 4537. Nd1 Ke6 4538. Rb3 Kd5 4539. Q4f4 Ke6 4540. Qg7 Kd5 4541. Rcb7 Ke6 4542. Nd8+ Kd5 4543. Nf7 Ke6 4544. Bc1 Kd5 4545. Nd6 Ke6 4546. R7b4 Kd5 4547. Qhh4 Kc6 4548. Qh3 Kc7 4549. Qfg3 Kc6 4550. Qhg2 Kd5 4551. Q2h3 Ke6 4552. Qh8 Kd5 4553. Rf8 Ke6 4554. Qhg2 Kd5 4555. Rd3+ Ke6 4556. Ra3 Kd5 4557. Ra2 Kc6 4558. Ra3 Kc7 4559. Q2h3 Kc6 4560. Qg5 Kc7 4561. Ne8+ Kc8 4562. Ng7+ Kc7 4563. Kf2 Kc6 4564. Kg1 Kd5 4565. Rbb3 Kc6 4566. Rc3 Kc7 4567. Rcb3 Kd6 4568. Rbb8 Kc7 4569. Nh5 Kd6 4570. Rbe8 Kc7 4571. Qa1 Kb6 4572. Qh8 Kb7 4573. Qgg4 Kb6 4574. Kh2 f2 4575. Ne3 Kb5 4576. Qhf3 Kb6 4577. Qd1 Kc6 4578. Bg2+ Kb5 4579. Rc3 Ka6 4580. Rf1 Kb6 4581. Qhd4 Ka6 4582. Qd3 Kb6 4583. Kh1 Kb5 4584. Rd8 Kb4 4585. Q1e2 Ka5 4586. Qc2 Kb5 4587. Be4 Ka6 4588. Rd1 Kb6 4589. Qb2+ Ka5 4590. Qh3 Ka6 4591. Qa3+ Kb6 4592. Rd3 Kb5 4593. Qa1 Kb4 4594. Qhf3 Kb5 4595. Rd4 Kb6 4596. Re1 Kb5 4597. Rd1 Kb4 4598. Rd3 Kb5 4599. Qh3 Kb4 4600. Qa3+ Kb5 4601. Nc2 Kb6 4602. Ne3 Kc7 4603. Rc3 Kb6 4604. Qb3+ Ka6 4605. Qa3+ Kb5 4606. Qb2+ Ka6 4607. Nef1 Ka5 4608. Ne3 Ka4 4609. Qhg4 Ka5 4610. Nb3+ Kb6 4611. Nd2+ Kc7 4612. Qc2 Kb6 4613. Qb3+ Ka6 4614. Qc2 Kb5 4615. Rf1 Ka6 4616. Bg2 Kb5 4617. Rfe8 Ka5 4618. Rf8 Kb4 4619. Qcd3 Ka5 4620. Qd1 Kb4 4621. Qh4 Kb5 4622. Qhg4 Ka5 4623. Rde8 Kb5 4624. Nc2 Kb6 4625. Ne3 Ka5 4626. Kh2 Kb6 4627. Qd5 Ka6 4628. Qd3 Ka5 4629. Qdd4 Ka6 4630. Be4 Kb6 4631. Bg2 Kc7 4632. Qh8 Kb6 4633. Nd5+ Ka6 4634. Ne3 Kb5 4635. Rh1 Ka6 4636. Ra3+ Kb5 4637. Nf3 Kc6 4638. Nd2+ Kd6 4639. Bf1 Kc6 4640. Qf4 Kb6 4641. Qfg4 Kb7 4642. Qdf3+ Kb6 4643. Nh6 Kb5 4644. Ng8 Kb4 4645. Qfh3 Kb5 4646. Ne4 Kb6 4647. Nd2 Kb7 4648. Nd1 Kb6 4649. Bd3 f1=R 4650. Rc3 Kc6 4651. Qe3 Rf2+ 4652. Kh3 Rf4 4653. Rc8+ Kb7 4654. Ra8 Ka6 4655. Rae8 Kb5 4656. Nf1 Kc6 4657. Qeg3 Kb6 4658. Nfe3 Kc6 4659. Bc2 Kd6 4660. Bd3 Ke6 4661. Rf6+ Ke5 4662. Rf7+ Kd6 4663. Rg7 Kc6 4664. Rf1 Rf2 4665. Kh4 Re2 4666. Rc8+ Kb6 4667. Ra8 Rd2 4668. Kg5 Rh2 4669. Bd2 Ka6 4670. Qf2 Kb7 4671. Qfg3 Ka6 4672. Rc1 Kb6 4673. Rc3 Rh3 4674. Bc1 Rh2 4675. Q3f3 Rd2 4676. Qfg3 Rc2 4677. Kh4 Rd2 4678. Q3h3 Re2 4679. Qhg3 Kc6 4680. Rc8+ Kb6 4681. Re8 Kc6 4682. Bb2 Rf2 4683. Bc1 Rb2 4684. Kh3 Rf2 4685. Rc2 Rf4 4686. Rc3 Kc7 4687. Rh1 Kc6 4688. Qg5 Kd6 4689. Q5g4 Kc7 4690. Rf7 Kd6 4691. Ng7 Ke5 4692. Nh5+ Ke6 4693. Rf6+ Ke5 4694. Rff8+ Ke6 4695. Qgg7 Kd6 4696. Q7g4 Kc7 4697. Bc2 Kd6 4698. Rf7 Kc6 4699. Rff8 Kb5 4700. Bd3 Kc6 4701. Qg5 Kb6 4702. Q5g4 Rd4 4703. Nf1 Rf4 4704. Rb3+ Kc6 4705. Rc3 Kd6 4706. Qe3 Kc6 4707. Rc2 Kb5 4708. Rc3 Ka5 4709. Nd2 Kb5 4710. Qef3 Ka6 4711. Qe3 Rd4 4712. Ra8 Rf4 4713. Ng7 Kb7 4714. Nh5 Kc6 4715. Rac8+ Kb7 4716. Rce8 Kc6 4717. Kh2 Rf2+ 4718. Kh3 Rf1 4719. Kh2 Re1 4720. Qeh3 Rf1 4721. Qe5 Kb6 4722. Qh8 Rg1 4723. Ra3 Rf1 4724. Qf4 Rxf4 4725. Ne4 Rg4 4726. Nec3 Rh4 4727. Ra4 Kc7 4728. Ra1 Re4 4729. Nb5+ Kc6 4730. Ra6+ Kb7 4731. Ba3 Rh4 4732. Rh6 Rd4 4733. Nb2 Rd5 4734. Nc7 Rd6 4735. Rg6 Ra6 4736. Rg4 Rc6 4737. Rg7 Kb6 4738. Ne6 Kb5 4739. Qg2 Rd6 4740. Rg6 Ra6 4741. Rgf6 Rc6 4742. Nhg7 Ra6 4743. Rg1 Ka5 4744. Re1 Kb6 4745. Kg1 Ka5 4746. Kh2 Rc6 4747. Rg1 Ra6 4748. Rd8 Kb5 4749. Rde8 Rc6 4750. Rh1 Ra6 4751. Nh5 Rc6 4752. Rg6 Ra6 4753. Rff6 Rd6 4754. Rff8 Rd5 4755. Rg7 Rd6 4756. Rd1 Rc6 4757. Rh1 Rc7 4758. Qh3 Rc6 4759. Rff7 Kb6 4760. Rff8 Ka5 4761. Nc7 Kb6 4762. Rc1 Kb7 4763. Rh1 Rf6 4764. Rg4 Rc6 4765. Bc2 Ra6 4766. Bd3 Ra4 4767. Rg6 Ra6 4768. Rgf6 Rd6 4769. Rg6 Kb6 4770. Rh6 Kb7 4771. Nd1 Rd5 4772. Nb2 Re5 4773. Nb5 Rd5 4774. Bf1 Rd4 4775. Bd3 Re4 4776. Nd1 Rd4 4777. Ng3 Rh4 4778. Nh5 Rf4 4779. Ra6 Rh4 4780. Rd8 Re4 4781. Rde8 Re5 4782. Bc1 Re4 4783. Ra4 Kc6 4784. Ra6+ Kd5 4785. Ra1 Kc6 4786. Na3 Kc7 4787. Nb5+ Kb7 4788. Nbc3 Kc7 4789. Qg7 Rh4 4790. Qh8 Kb7 4791. Ra4 Kc7 4792. Bc2 Kb6 4793. Bd3 Rd4 4794. Ra3 Rh4 4795. Ra8 Rg4 4796. Rae8 Rf4 4797. Ne4 Rg4 4798. Nd2 Rf4 4799. Ng7 h6 4800. Nb1 Kc7 4801. Rb8 Rh4 4802. Rbe8 Kc6 4803. Re1 Kb6 4804. Rd8 Rd4 4805. Kg3 Rg4+ 4806. Kh2 Kb5 4807. Qh5 Rg6 4808. Rc3 Ka5 4809. Nf2 Rc6 4810. Re2 Rf6 4811. Re3 Kb5 4812. Be2 Rb6 4813. Rg3 Ka6 4814. Kh3 Ka5 4815. Qg4 Rf6 4816. Rde8 Kb5 4817. Qf3 Ka6 4818. Ne6 Kb6 4819. Ng4 Kb5 4820. Rc8 Kb6 4821. Rce8 Ka6 4822. Nf2 Kb6 4823. Ng7 Ka6 4824. Rg4 Kb5 4825. Rg3 Re6 4826. Qg4 Rf6 4827. Bf3 Ka5 4828. Be2 Ka6 4829. Rd8 Ka5 4830. Rgd3 Rb6 4831. Rg3 Rb3 4832. Qh5 Rb6 4833. Qe8 Ka6 4834. Qh5 Rd6 4835. Kh2 Rb6 4836. Qf7 Kb5 4837. Qh5 Rf6 4838. Rge3 Rb6 4839. Bd3 Rf6 4840. Kg3 Ka5 4841. Kh2 Ka4 4842. Re2 Ka5 4843. Re5 Rc6 4844. Re2 Kb5 4845. Re1 Ka5 4846. Qg4 Rg6 4847. Qh5 Rb6 4848. Nd1 Rg6 4849. Bf1 Kb5 4850. Bd3 Rg3 4851. Ra3 Rg6 4852. Qh7 Rg4 4853. Qh8 Kc6 4854. Qh3 Kb5 4855. Rc8 Kb6 4856. Rcd8 Re4 4857. Kg3 Rg4+ 4858. Kf3 Rd4 4859. Kg3 Re4 4860. Kh2 Rd4 4861. Ra4 Rh4 4862. Ra3 Kc6 4863. Rde8 Kb6 4864. Rh1 Kc6 4865. Bd2 Kc7 4866. Bc1 Kb6 4867. Rb8+ Kc7 4868. Rb2 Rf4 4869. Rbb8 Rg4 4870. Rbe8 Rf4 4871. Rf1 Kb6 4872. Rh1 Rd4 4873. Nd2 Rf4 4874. Be4 Rxe4 4875. Qe3 Rd4 4876. Qd3 Rg4 4877. Qd4 Kc7 4878. Qf4+ Kb6 4879. Rb3+ Kc6 4880. Rg3 Rg5 4881. Rg4 Kb6 4882. Nf6 Rg6 4883. Rhg1 Ka5 4884. Qf3 Ka4 4885. R1g3 Ka5 4886. Qc6 Kb4 4887. Qd5 Ka4 4888. Qe5 Kb5 4889. Ne6 Kb4 4890. Qa1 Kb5 4891. Nde4 Rg7 4892. Nf4 Kc6 4893. Qa5 Rg8 4894. Ng2 Rg7 4895. Rc3 Rg8 4896. Rcg3 Rg5 4897. Nf4 Rg8 4898. N6h5 Rg7 4899. Nhf6 Rf7 4900. Qa1 Rg7 4901. Ng8 Kb5 4902. Ngf6 Rg8 4903. Ne6 Rg7 4904. Ne3 Rg6 4905. Nd1 Kb6 4906. Nd2 Kb5 4907. Rg1 Kb4 4908. R1g3 Rg7 4909. Qe5 Rg6 4910. Qg8 Kb5 4911. Qh8 Ka6 4912. Ng7 Kb5 4913. Ngh5 Ka4 4914. Ng7 Kb4 4915. Qd5 Ka4 4916. Qc6+ Kb4 4917. Ba3+ Ka5 4918. Bc1 Rg5 4919. Qf3 Rg6 4920. Ra8 Ka4 4921. Rae8 Rg5 4922. Rg1 Rg6 4923. Nf2 Ka5 4924. Nd1 Rg5 4925. Qf4 Rg6 4926. Rc8 Kb6 4927. Rce8 Rg5 4928. Rh1 Rg6 4929. Ng8 Rg5 4930. Nf3 Kc6 4931. Nd2 Rg6 4932. Rg3 Rg5 4933. Rf1 Rg4 4934. Rh1 Kb6 4935. Rb3+ Kc6 4936. Ra3 Kb6 4937. Qg5 Kc7 4938. Qf4+ Kb7 4939. Qd4 Kc7 4940. Ne3 Kb6 4941. Nd1 Re4 4942. Qd3 Rg4 4943. Rf7 Rd4 4944. Rff8 Kc7 4945. Qe3 Kb6 4946. Nb3 Re4 4947. Nd2 Rf4 4948. Qh3 Re4 4949. Ne6 f4 4950. Rc3 Re3 4951. Kg1 Re5 4952. Nf2 Ka6 4953. Nd1 Kb7 4954. Rb3+ Kc6 4955. Qf6 Kd6 4956. Qd3+ Kc6 4957. Qc3 Rh5 4958. Qb2 Rh4 4959. Qg5 Rh5 4960. Qb1 Rh2 4961. Qf6 Rh5 4962. Rhh3 Kd5 4963. Rbc3 Rh4 4964. Kh1 Kc6 4965. Qa2 Kd5 4966. Nb2 Rh5 4967. Nd3 Rg5 4968. Rb3 Rg4 4969. Re3 Rg7 4970. Qfa1 Kd6 4971. Rd8 Rg5 4972. Rb7 Rg7 4973. Rb3 Rg4 4974. Rde8 Rg7 4975. Kh2 Kd5 4976. Kh1 Rg4 4977. Qf6 Rg7 4978. Rh3 Rg4 4979. Rc3 Rg5 4980. Rb3 Rh5 4981. Rc3 Kc6 4982. Nb2 Kd5 4983. Rh2 Rh4 4984. Rhh3 Kd6 4985. Nd1 Kd5 4986. Re3 Kc6 4987. Rc3 Rg4 4988. Qb1 Rh4 4989. Rc8+ Kd5 4990. Rce8 Kd6 4991. Kg1 Kd5 4992. Kf1 Rh5 4993. Kg1 Re5 4994. Rb3 Rh5 4995. Qh7 Kc6 4996. Qb1 Kd6 4997. Rh1 Kc6 4998. Qba1 Rh2 4999. Qb1 Re2 5000. Qg5 Rh2 5001. Kf1 Rh5 5002. Kg1 Rh4 5003. Qb2 Rh5 5004. Qgf6 Rh4 5005. Qbc3 Rh5 5006. Ba3 Re5 5007. Bc1 Kd6 5008. Qd3+ Kc6 5009. Qh3 Kd6 5010. Qh8 Kc6 5011. Rf3 Kb7 5012. Rb3+ Ka6 5013. Rc3 Kb7 5014. Nf2 Ka6 5015. Qh4 Kb6 5016. Qh3 Ka5 5017. Nd1 Kb6 5018. Rh2 Re3 5019. Rh1 Rg3+ 5020. Kh2 Re3 5021. Rc2 Re4 5022. Rc3 Ka5 5023. Ra3+ Kb6 5024. Nf6 f3 5025. Ra6+ Kb5 5026. Ra5+ Kc6 5027. Ng7 Kb7 5028. Ng4 Re3 5029. Ra8 Re5 5030. Kg1 Re1+ 5031. Nf1 Re6 5032. Ra1 Kc7 5033. Ngh2 Rg6+ 5034. Ng4 Kc6 5035. Rad8 Rd6 5036. Ngh2 Kb5 5037. Rf6 Re6 5038. Ra3 Re4 5039. Qe8 Rh4 5040. Re6 Kb4 5041. Rc8 Rf4 5042. Kf2 Kb5 5043. Kg1 Rf7 5044. Rf6 Kb4 5045. Rd8 Kb5 5046. Rc8 Rf8 5047. Re6 Rf7 5048. Rec6 Rf4 5049. Re6 Rf8 5050. Kf2 Rf4 5051. Ng3 Kb4 5052. Ngf1 Rd4 5053. Kg1 Rf4 5054. Ra8 Rh4 5055. Rc8 Rd4 5056. Rd8 Rh4 5057. Qg8 Kb5 5058. Qe8 Rh5 5059. Rf6 Rh4 5060. Be3 Re4 5061. Bc1 Re6 5062. Qh8 Re4 5063. Ra1 Re6 5064. Qe8 Rd6 5065. Qh8 Rb6 5066. Rff8 Rd6 5067. Ng3 Kc6 5068. Ngf1 Kb7 5069. Ng4 Kc6 5070. Be3 Rg6 5071. Bc1 Re6 5072. Ra8 Rg6 5073. Qh7 Kc7 5074. Qh8 Ra6 5075. Ngh2 Rg6+ 5076. Kf2 Re6 5077. Kg1 Re2 5078. Ng4 Re6 5079. Nd2 Kb7 5080. Nf1 Re2 5081. Ra5 Re6 5082. Nd2 Re1+ 5083. Nf1 Re5 5084. Nd2 Kc7 5085. Kh2 Kb7 5086. Qh7 Re3 5087. Qh8 Rc3 5088. Rae8 Re3 5089. Nf1 Re4 5090. Nd2 Re1 5091. Nf6 Re4 5092. Rb8+ Kc6 5093. Rbe8 Kc7 5094. Ne6+ Kc6 5095. Ra2 Kb5 5096. Ra5+ Kb6 5097. Ra6+ Kb5 5098. Ra3 Kb6 5099. Ng8 f2 5100. Ra1 Kb5 5101. Qh5 Rg4 5102. Kh3 Rh4+ 5103. Kg3 Rd4 5104. Nf3 Rd2 5105. Ng7 Ra2 5106. Nc3+ Kb4 5107. Nd5+ Ka4 5108. Nd4 Ka5 5109. Rd1 Ka4 5110. Ne2 Ka5 5111. Qh7 Ra3+ 5112. Kf4 Ra4 5113. Ngf6 Ra3 5114. Q7f5 Kb5 5115. Rb1+ Rb3 5116. Rd2 Rb4 5117. Ra2 Rb2 5118. Qh2 Rb4 5119. Qg6 Rb2 5120. Qhh5 Rb3 5121. Qh2 Rb2 5122. Nfh5 Rb4 5123. Nhf6 Rb3 5124. Qf5 Rb4 5125. Qe5 Rb2 5126. Qf5 Rb3 5127. Qhh5 Rb2 5128. Rba1 Rb4 5129. Rb1 Kc6 5130. Rd2 Kb5 5131. Rd3 Rb3 5132. Rd2 Ka6 5133. Rd1 Kb5 5134. Bb2 Ra3 5135. Bc1+ Ka6 5136. Ra1 Kb5 5137. Qhg4 Ka5 5138. Qgh5 Ra4 5139. Qh7 Ra3 5140. Ng8 Ra4 5141. Kg3 Ra3+ 5142. Kg2 Ra2 5143. Kg3 Ka6 5144. Qh8 Ka5 5145. Rh1 Ka4 5146. Rd1 Kb3 5147. Nd4+ Ka4 5148. Ndf6 Ka5 5149. Nd5 Ra4 5150. Rh1 Ra2 5151. Rh2 Ka4 5152. Rh1 Ra3+ 5153. Nf3 Ra2 5154. Nc3+ Kb4 5155. Nd5+ Kb5 5156. Nc3+ Ka5 5157. Nd1 Kb5 5158. Qg5 Rd2 5159. Qh5 Kb4 5160. Ne6 Kb5 5161. Nh2 Rd4 5162. Nf3 Kb4 5163. Nd2 Kb5 5164. Kh3 Rh4+ 5165. Kg3 Rg4+ 5166. Kh3 Rd4 5167. Kh2 Rg4 5168. Ng7 Re4 5169. Ne6 Re3 5170. Qh3 Re4 5171. Nc7+ Kb6 5172. Ne6 Re2 5173. Ra3 Re4 5174. Nf6 f1=B 5175. Re3 Rd4 5176. Nf3 Rf4 5177. Kg1 Bd3 5178. Nb2 Bf5 5179. Ne4 Bg6 5180. Nfd4 Rg4+ 5181. Qg3 Ka6 5182. Nd1 Rh4 5183. Qh2 Bf7 5184. Rc3 Ka5 5185. Q2e5 Bg8 5186. Rch3 Kb4 5187. Rb3+ Ka4 5188. Rbf3 Rh2 5189. Qf4 Rb2 5190. Qb8 Ka5 5191. Ng3 Ka4 5192. Ng5 Rc2 5193. Bb2 Rc1 5194. Kg2 Ra1 5195. Kg1 Rc1 5196. R8f6 Rc2 5197. Rff8 Bd5 5198. Bc1 Bg8 5199. Ndf5 Rb2 5200. Nd4 Rb4 5201. Nge6 Rb2 5202. Rh5 Ka5 5203. Rh1 Rb3 5204. Ne4 Rb2 5205. Rc3 Ka4 5206. Rcf3 Rb1 5207. Qf4 Rb2 5208. Ng7 Rh2 5209. Nge6 Rf2 5210. Qfe5 Rh2 5211. Qh5 Rh4 5212. Q5e5 Kb4 5213. Rb3+ Ka4 5214. Rbh3 Kb4 5215. Nef2 Ka5 5216. Ne4 Bf7 5217. Rc3 Bg8 5218. Qh2 Bf7 5219. Rc2 Ka6 5220. Rc3 Bg8 5221. Re3 Bf7 5222. Nec3 Bg6 5223. Ne4 Rh3 5224. Qg3 Rh4 5225. Rb8 Rg4 5226. Rbe8 Bh5 5227. Nb2 Bg6 5228. Nf6 Kb6 5229. Ne4 Rh4 5230. Qh3 Rg4+ 5231. Kh2 Rf4 5232. Kg1 Bh7 5233. Nf3 Bg6 5234. Qf1 Bf5 5235. Qh3 Kb5 5236. Nf6 Kb6 5237. Qh2 Bd3 5238. Qh3 Bb1 5239. Nd1 Bd3 5240. Ra8 Bf1 5241. Rae8 Bg2 5242. Kh2 Bf1 5243. Qh7 Rd4 5244. Qh8 Kb5 5245. Nd2 Kb6 5246. Bb2 Re4 5247. Bc1 Ka5 5248. Ra3+ Kb6 5249. Rd3 Bxd3 5250. Re1 Be2 5251. Rh1 Bh5 5252. Nf1 Ka6 5253. Qg2 Be2 5254. Ng5 Re3 5255. Rb8 Rc3 5256. Bd2 Ka5 5257. Nde3 Bd1 5258. Ngh7 Bg4 5259. Be1 Bf5 5260. Ng3 Bg6 5261. Qg7 Be4 5262. Rb1 Bd5 5263. Qb2 Be6 5264. Kg1 Bf7 5265. Nef5 Ka6 5266. Qe2 Re3 5267. Qb2 Bg6 5268. Qg2 Rc3 5269. Qh3 Re3 5270. Qg2 Rc3 5271. Qb2 Re3 5272. Nfe4 Bf7 5273. Nef6 Be8 5274. Qe2 Bf7 5275. Re8 Rc3 5276. Rf8 Rb3 5277. Qb2 Rc3 5278. Rh8 Ka5 5279. Rf8 Ka4 5280. Ne3 Ka5 5281. Qg4 Be6 5282. Qg7 Ka6 5283. Kh2 Ka5 5284. Rc1 Bd5 5285. Rb1 Ka6 5286. Qg2 Ka5 5287. Qc2 Be4 5288. Qg2 Bc2 5289. Rbb8 Be4 5290. Ngh5 Bg6 5291. Ng3 Ka6 5292. Qh8 Ka5 5293. Nfe4 Bf5 5294. Nef6 Bb1 5295. Ngf1 Bf5 5296. Rbc8 Bg4 5297. Rb8 Bh5 5298. Bd2 Bg4 5299. Nfd5 Bd1 5300. Ndf6 Bc2 5301. Ng5 Bd1 5302. Rg8 Be2 5303. Rgf8 Bh5 5304. Nd1 Be2 5305. Rfc8 Ka6 5306. Rf8 Bh5 5307. Bc1 Be2 5308. Rb5 Re3 5309. Rbb8 Re4 5310. Rbe8 Re3 5311. Ne6 Re4 5312. Nd4 Bh5 5313. Ne6 Rd4 5314. Qh3 Re4 5315. Qc3 Kb6 5316. Qh3 Kc6 5317. Nd2 Kb6 5318. Qh7 Be2 5319. Qh8 Bf3 5320. Re1 Be2 5321. Qh7 Bd3 5322. Qh8 Kc6 5323. Rh1 Kb6 5324. Bb2 a6 5325. Nf1 Ka5 5326. Ng4 Bc2 5327. Q3c3+ Kb6 5328. Ne5 Re1 5329. Rf4 Kb7 5330. Rf6 Re4 5331. Qh7 Rd4 5332. Nfe3 Bf5 5333. Nf2 Bc2 5334. Rg8 Bb1 5335. Rf1 Rg4 5336. Nh1 Re4 5337. Qb4+ Ka7 5338. Qd2 Kb6 5339. Rgg6 Rh4+ 5340. Kg3 Bf5 5341. Nc7+ Ka7 5342. Rf7 Rf4 5343. Rgf6 Bg6 5344. Qd3 Kb8 5345. Qg8+ Ka7 5346. Qh7 Kb8 5347. Qd2 Ka7 5348. N5g4 Bf5 5349. Ne5 Re4 5350. Rg6 Rf4 5351. Nf2 Rh4 5352. Nh1 Kb8 5353. Rff6 Ka7 5354. Nc6+ Kb6 5355. Ne5+ Kb7 5356. Ne6 Kb6 5357. N5g4 Bb1 5358. Ne5 Rf4 5359. Kh2 Rh4+ 5360. Kg1 Re4 5361. Kh2 Rd4 5362. Rg8 Re4 5363. Qd3 Ka7 5364. Qd2 Kb7 5365. Qb4+ Ka7 5366. Qc3 Kb7 5367. R6f3 Rg4 5368. Rf6 Rg7 5369. Nf2 Rg4 5370. Rf7 Rd4 5371. Rf6 Bc2 5372. Rh1 Bb1 5373. Re8 Bc2 5374. Rc1 Bf5 5375. Rh1 Bh3 5376. Nfd1 Bf5 5377. Kg1 Bc2 5378. Kh2 Rg4 5379. Nf1 Rd4 5380. Nf3 Re4 5381. Ne5 Ka7 5382. Qh8 Kb7 5383. Nd2 Re1 5384. Nf1 Ka7 5385. Rf4 Kb7 5386. Rff8 Kb6 5387. Rf4 Re4 5388. Rff8 Bd3 5389. Ng4 Bc2 5390. Qg3 Ka5 5391. Qgc3+ Ka4 5392. Qh3 Ka5 5393. Ndf2 Bd3 5394. Nd1 Rd4 5395. Nf6 Re4 5396. Rd8 Kb6 5397. Rde8 Kb7 5398. Nd2 Kb6 5399. Bc3 a5 5400. Qh4 Kb5 5401. Qg4 Rd4 5402. Qg3 Kc6 5403. Nh5 Kb6 5404. Rd8 Be4 5405. Rg8 Bg2 5406. Qc7+ Ka6 5407. Qc8+ Kb5 5408. Rg7 Bh3 5409. Qg8 Bf1 5410. Qe8 Be2 5411. Qf8 Kb6 5412. Kh3 Kb5 5413. Rg4 Rd5 5414. Nb1 Re5 5415. Qa8 Bd3 5416. Ne3 Re4 5417. Nf1 Be2 5418. Qe8 Rf4 5419. Nhg3 Rf7 5420. Bh8 Rf4 5421. Bc3 Bf3 5422. Nh5 Be2 5423. Bd2 Re4 5424. Bc3 Bf3 5425. Qf8 Be2 5426. Nh2 Bd3 5427. Nf1 Rf4 5428. Ne3 Re4 5429. Rg3 Re5 5430. Rg4 Rf5 5431. Nd1 Re5 5432. Neg7 Be2 5433. Ne6 Rg5 5434. Qc8 Re5 5435. Rg2 Rd5 5436. Rg4 Rd4 5437. Nd2 Rd5 5438. Rg7 Rd4 5439. Qa8 Kb6 5440. Qc8 Bf1+ 5441. Kh2 Be2 5442. Rf1 Kb5 5443. Rh1 Rd3 5444. Qe8 Rd4 5445. Nb3 Bf1 5446. Nd2 Rd5 5447. Qg8 Rd4 5448. Rhg1 Bh3 5449. Rh1 Bg2 5450. Qh8 Bh3 5451. Rgg8 Bg2 5452. Qb8+ Ka6 5453. Qc8+ Kb6 5454. Qc7+ Ka6 5455. Qg3 Kb6 5456. Qh4 Be4 5457. Qg3 Bf3 5458. Rgf8 Be4 5459. Nb3 Bd3 5460. Nd2 Bh7 5461. Rde8 Bd3 5462. Qh7 Kc6 5463. Qh8 Bh7 5464. Nf6 Bd3 5465. Qg2+ Kb5 5466. Qg3 Ka4 5467. Qg4 Kb5 5468. Kg1 Re4 5469. Kh2 Bc2 5470. Qh4 Bd3 5471. Bb2 Kb6 5472. Bc3 Rg4 5473. Qh3 Re4 5474. Bb2 a4 5475. Qf1 Rd4 5476. Nf2 Kb5 5477. Nh3 Be2 5478. Qf4 Bg4 5479. Rd8 Rd5 5480. Ba1 Rh5 5481. Rc8 Bf3 5482. Qe3 Rf5 5483. Qe4 Kb4 5484. Nd5+ Ka3 5485. Ndf4 Rh5 5486. Qg6 Bd1 5487. Qg2 Rf5 5488. Bf6 Rd5 5489. Re1 Rd4 5490. Qg6 Bf3 5491. Re4 Bh1 5492. Nc7 Bf3 5493. Rce8 Ka2 5494. Qg3 Rd5 5495. Qg6 Rd4 5496. Nfd5 Ka3 5497. Ndf4 Bh5 5498. Rc8 Bf3 5499. Qg5 Bh1 5500. Qg6 Rd5 5501. Nce6 Rd4 5502. Rc7 Bf3 5503. Rcc8 Rd6 5504. Re1 Rd4 5505. Qgg7 Bd1 5506. Qg6 Rd6 5507. Qg2 Rd4 5508. Rce8 Rd5 5509. Rc8 Be2 5510. Rh1 Bd1 5511. Qe2 Rf5 5512. Qg2 Bh5 5513. Ba1 Bd1 5514. Qh7 Rh5 5515. Qh8 Bc2 5516. Qg6 Bd1 5517. Nd3 Bf3 5518. Ndf4 Rd5 5519. Qe4 Rh5 5520. Rf7 Rf5 5521. Rff8 Kb4 5522. Nd5+ Ka3 5523. Nf6 Kb4 5524. Nh7 Kb5 5525. Nf6 Bh5 5526. Qe3 Bf3 5527. Nfe4 Rh5 5528. Nf6 Bg4 5529. Qf4 Bf3 5530. Rcd8 Bg4 5531. Bd4 Rd5 5532. Ba1 Ka5 5533. Bb2 Kb5 5534. Rd1 Rd4 5535. Rh1 Ka6 5536. Rde8 Kb5 5537. Qg7 Be2 5538. Qh8 Ka6 5539. Qf1 Kb5 5540. Qf2 Bd3 5541. Qf1 Rf4 5542. Nf2 Rd4 5543. Kg1 Kb6 5544. Kh2 Rf4 5545. Nd1 Rd4 5546. Ng8 Re4 5547. Nf6 Ka6 5548. Qh3 Kb6 5549. Bc3 a3 5550. Qf1 Re1 5551. Qg1 Re4 5552. Qh7 Bb1 5553. Qg3 Kb7 5554. Ra8 Re2+ 5555. Kg1 Re4 5556. Qh4 Bc2 5557. Qg7 Re1+ 5558. Kf2 Bb3 5559. Rac8 Kb6 5560. Qg2 Ba4 5561. Qd4 Re2+ 5562. Kf1 Re4 5563. Rf7 Kb5 5564. Ne8 Re1+ 5565. Kf2 Re2+ 5566. Kg1 Re5 5567. Bb4 Bb3 5568. Qg6 Ba2 5569. Nd8 Re4 5570. Qh7 Re5 5571. Qg6 Rd5 5572. Ne6 Re5 5573. Rf8 Bb3 5574. Rf7 Rd5 5575. Qg2 Re5 5576. Nf1 Ba4 5577. Nd2 Re2 5578. Bc3 Re5 5579. Kf2 Re2+ 5580. Kf1 Re1+ 5581. Kf2 Re4 5582. Kf1 Rg4 5583. Nf6 Re4 5584. Rd8 Kb6 5585. Rc8 Rg4 5586. Rff8 Re4 5587. Kf2 Re2+ 5588. Kf1 Re1+ 5589. Kf2 Ka7 5590. Qh4 Kb6 5591. Bd4 Bb3 5592. Bc3 Ba2 5593. Qg7 Bb3 5594. Nb1 Kb7 5595. Nd2 Rg1 5596. Ra8 Re1 5597. Qh7 Bc2 5598. Qg7 Re2+ 5599. Kg1 Re1+ 5600. Kh2 Re4 5601. Kg1 Re5 5602. Qh7 Re4 5603. Ne3 Bb1 5604. Nd1 Kb6 5605. Qg3 Kb7 5606. Qf7 Re2 5607. Qh7 Re5 5608. Kh2 Re2+ 5609. Qf2 Re4 5610. Qg3 Re5 5611. Rae8 Re4 5612. Ng4 Kb6 5613. Nf6 Kc6 5614. Qg1 Kb6 5615. Nh5 Bd3 5616. Nf6 Ka7 5617. Qh8 Kb6 5618. Qhg7 Re1 5619. Qh8 Bh7 5620. Qf1 Bd3 5621. Nf4 Re4 5622. Ne6 Ka6 5623. Qh3 Kb6 5624. Bb2 a2 5625. Nd8 Re1 5626. Qf5 Re6 5627. Qf1 Bc2 5628. Nc6 Bf5 5629. Rf7 Re1 5630. Ba3 Bb1 5631. Nf2 Re3 5632. Qg1 Re2 5633. Nb4 Kb7 5634. Nbd5 Bd3 5635. Rb8+ Ka7 5636. Rbf8 Ka6 5637. Qhg8 Re4 5638. Q8g6 Rg4 5639. Re8 Re4 5640. Qb1 Re2 5641. Qe4 Bc2 5642. Qh4 Bb3 5643. Nde4 Kb5 5644. Nb6 Ka5 5645. Nfd5 Kb5 5646. Ndf6 Ka5 5647. Nbd5 Kb5 5648. Qg1 Ka6 5649. Qb1 Bd1 5650. Nd2 Bb3 5651. Nfe4 Bc2 5652. Nef6 Ka5 5653. Qe4 Ka6 5654. Qd4 Bd3 5655. Qe4 Re1 5656. Qg6 Re2 5657. Rg7 Re4 5658. Rf7 Re5 5659. Qbg1 Re4 5660. Rg7 Rg4 5661. Rf7 Bc2 5662. Ref8 Bd3 5663. Bb2 Re4 5664. Ba3 Re1 5665. Qg8 Re4 5666. Qb1 Re2 5667. Qbg1 Re5 5668. Qh8 Re2 5669. Rg8 Ka7 5670. Rgf8 Kb7 5671. Rb8+ Ka7 5672. Re8 Kb7 5673. Qf1 Bb1 5674. Qg1 Be4 5675. Nb4 Bb1 5676. Nc6 Kb6 5677. Nb4 Re3 5678. Nc6 Be4 5679. Qf1 Bb1 5680. Nde4 Re1 5681. Nd2 Bf5 5682. Nd1 Bb1 5683. Bb2 Bf5 5684. Bc1 Re6 5685. Bb2 Bb1 5686. Rff8 Bf5 5687. Ba1 Bc2 5688. Bb2 Bb1 5689. Nd8 Bc2 5690. Bc3 Bd3 5691. Bb2 Kc7 5692. Qf5 Kb6 5693. Qfh7 Re1 5694. Qf5 Rf1 5695. Qh3 Re1 5696. Kg3 Re4 5697. Kh2 Rd4 5698. Ne6 Re4 5699. Bc3 a1=R 5700. Nb2 Rb1 5701. Qh5 Rd4 5702. Rc1 Kc6 5703. Qf5 Rd5 5704. Na4 Bf1 5705. Nb3 Rd1 5706. Ned4+ Kc7 5707. Qg8 Bh3 5708. Nc6 Bf1 5709. Qgg5 Rb2+ 5710. Kh1 Rg2 5711. Ng8 Rg3 5712. Qf2 Re1 5713. Qgd2 Re4 5714. Bg7 Rd3 5715. Nf6 Rg4 5716. Rd1 Rgd4 5717. Re1 Bh3 5718. Nba5 Bf5 5719. Nb3 Bh3 5720. Ne4 Bf1 5721. Nf6 Rd6 5722. Rd1 R6d4 5723. Ra1 Rg4 5724. Rd1 Kb7 5725. Rc1 Kc7 5726. Na1 Re4 5727. Nb3 Kb7 5728. Ng8 Kc7 5729. Qg1 Rg3 5730. Qgf2 Re2 5731. Bc3 Re4 5732. Nca5 Re1 5733. Nc6 Re5 5734. Qg5 Re1 5735. Nca5 Rd1 5736. Nc6 Rd4 5737. Qff5 Rd1 5738. Rf6 Rg2 5739. Rff8 Rdd2 5740. Nf6 Rd1 5741. Bb4 Rb2 5742. Bc3 Bg2+ 5743. Kh2 Bf1+ 5744. Qg2 Rb1 5745. Qgg5 Rd4 5746. Qg8 Rd1 5747. Ba1 Bh3 5748. Bc3 Kb7 5749. Ncd4 Kc7 5750. Kg3 Bf1 5751. Kh2 Bd3 5752. Qh8 Bf1 5753. Nc2 Kc6 5754. Ncd4+ Kd6 5755. Ne6 Kc6 5756. Qg4 Rd5 5757. Qf5 Rd4 5758. Nd2 Rd5 5759. Ng8 Bd3 5760. Nf6 Rd6 5761. Nb2 Rd5 5762. Qg7 Rd4 5763. Qh8 Kb5 5764. Qh5 Kc6 5765. Ng8 Kb6 5766. Nf6 Bf5 5767. Rh1 Bd3 5768. Nf4 Re4 5769. Ne6 Bf1 5770. Qh3 Bd3 5771. Qf1 Ra1 5772. Qh3 Rd4 5773. Nd1 Re4 5774. Ba5+ Rxa5 5775. Nb2 Kb5 5776. Rb1 Ka6 5777. Nh7 Rf4 5778. Qh4 Ka7 5779. Ra1 Kb7 5780. Rf5 Rf3 5781. Qf4 Rf1 5782. Rg8 Ra4 5783. Qfd4 Kb6 5784. Rg1 Kb7 5785. Rf2 Rd1 5786. Qd8 Ka6 5787. Kh3 Rb1 5788. Qb8 Be4 5789. Qd3 Bf3 5790. Rg7 Rf1 5791. Qa8+ Kb6 5792. Qf8 Ba8 5793. Nf6 Ka7 5794. Nh7 Kb6 5795. Rg5 Bf3 5796. Rg7 Ra2 5797. Qa8 Ra4 5798. Qg8 Ka6 5799. Qa8+ Kb5 5800. Qb8+ Ka6 5801. Qe4 Rb1 5802. Qd3 Bd5 5803. Rg1 Bf3 5804. Qc7 Be4 5805. Qb8 Rf1 5806. Qd4 Rb1 5807. Re1 Bd3 5808. Rg1 Rc1 5809. Qd8 Rb1 5810. Qh4 Rd1 5811. Qd4 Kb5 5812. Kh2 Ka6 5813. Rb1 Kb7 5814. Ra1 Rb1 5815. Q8h8 Rd1 5816. Kg2 Rf1 5817. Kh2 Be2 5818. Rf5 Bd3 5819. Qd5+ Kb6 5820. Qdd4 Rb1 5821. Rg8 Rf1 5822. Rg4 Kb7 5823. Rg8 Rc1 5824. Qf4 Rf1 5825. Rfg5 Ra5 5826. Rf5 Re1 5827. Re8 Rf1 5828. Nb3 Rf3 5829. Nd2 Bb1 5830. Qh4 Bd3 5831. Rd1 Rf4 5832. Ra1 Rb5 5833. Rff8 Ra5 5834. Qg5 Ka7 5835. Qh4 Bf5 5836. Rb1 Bd3 5837. Rf7 Ka6 5838. Rff8 Kb7 5839. Qh3 Ka6 5840. Rf1 Re4 5841. Rb1 Rg4 5842. Nf6 Re4 5843. Kh1 Kb5 5844. Kh2 Ra6 5845. Rh1 Ra5 5846. Ng8 Kb6 5847. Nf6 Rf4 5848. Nd1 Re4 5849. Nf4 c3 5850. Qf5 Be2 5851. Ng2 Kb7 5852. Nh7 Rb4 5853. Nc4 Rbb5 5854. Qf1 Ra6 5855. Rf5 Rb4 5856. Rf6 Raa4 5857. Qf5 Ra2 5858. Qh5 Rb5 5859. Rc6 Rab2 5860. Qg8 R5b4 5861. Rf1 Rb1 5862. Rcc8 Bd3 5863. Kh1 Ka6 5864. Nd6 Rc4 5865. Rff8 Bf5 5866. Nb5 Bg4 5867. Rf2 Rd4 5868. Kg1 Bf3 5869. Kh1 Bg4 5870. Qh2 Rc4 5871. Qh5 Kb6 5872. Rff8 Ka6 5873. Nf4 Bf5 5874. Ng2 Rg4 5875. Nd6 Rc4 5876. Kg1 Bd3 5877. Kh1 Rb5 5878. Rf1 Rb1 5879. Nf6 Rcb4 5880. Nh7 R1b3 5881. Nc4 Rb1 5882. Nf2 Kb7 5883. Nd1 Rc1 5884. Kh2 Rcb1 5885. Qgg4 Be2 5886. Qg8 Rb5 5887. Rc6 R5b4 5888. Nf4 R1b2 5889. Ng2 R2b3 5890. Rh1 Rb2 5891. Qgg5 Rb5 5892. Qg8 Ka7 5893. Qh8 Kb7 5894. Q8e5 Ra2 5895. Qh8 Bf3 5896. Rf6 Be2 5897. Nde3 Rb4 5898. Nd1 Rba4 5899. Qf5 Rb4 5900. Rf7 Raa4 5901. Rf6 Rb5 5902. Qf1 Rbb4 5903. Qf8 Ra6 5904. Qh8 Rd6 5905. Rf5 Ra6 5906. Nb6 Rb5 5907. Nc4 Bf3 5908. Rff8 Be2 5909. Rf7 Raa5 5910. Rff8 Bg4 5911. Qf5 Be2 5912. Qf4 Rb4 5913. Qf5 Raa4 5914. Nd2 Ra5 5915. Kg3 Re4 5916. Kh2 Ba6 5917. Nf6 Be2 5918. Ng4 Kb6 5919. Nf6 Kc6 5920. Nf4 Kb6 5921. Kg2 Bd3 5922. Kh2 Re3 5923. Qh3 Re4 5924. Ne2 c2 5925. Qh4 Ba6 5926. Qg8 Ka7 5927. Qh3 Kb7 5928. Nb3 Ra2 5929. Nbd4 Rb2 5930. Qgg2 Rb4 5931. Kg3 Kb6 5932. Qf5 Re6 5933. Qfe4 Kc7 5934. Rf7 Rd6 5935. Ndc3 Re6 5936. Qa8 Rb3 5937. Rf1 Rb5 5938. Qd8+ Kd6 5939. Nfd5 Ke5 5940. Rb1 Rb3 5941. Qf2 Bb5 5942. Nf3+ Kd6 5943. Ng5 Bd3 5944. Kh3 Re5 5945. Rd1 Bh7 5946. Rb1 Bd3 5947. Kg2 Re6 5948. Kh3 Bf5+ 5949. Kg3 Bd3 5950. Qc8 Bb5 5951. Qd8 Ke5 5952. Nf3+ Kd6 5953. Nfd4 Ke5 5954. Qg2 Ba6 5955. Qf2 Rb5 5956. Qg2 Rbb6 5957. Rbf1 Rb5 5958. Nb1 Kd6 5959. Nbc3 Rb3 5960. Nf6 Rb5 5961. Qda8 Kc7 5962. Rf4 Rb3 5963. Rf1 Re5 5964. Rh1 Re6 5965. Nh7 Rb4 5966. Nf6 Bb5 5967. Qae4 Ba6 5968. Qh4 Rd6 5969. Qhe4 Rdb6 5970. Nd1 Rd6 5971. Qf1 Re6 5972. Qfg2 Kd6 5973. Rff8 Kc7 5974. Nf2 Kb6 5975. Nd1 Rb1 5976. Qf5 Rb4 5977. Rf1 Re4 5978. Rh1 Kb7 5979. Qfh3 Kb6 5980. Kh2 Kb7 5981. Qg6 Rb2 5982. Qgg2 Bc4 5983. Qg8 Ba6 5984. Qf1 Ra2 5985. Qh3 Ra4 5986. Nb3 Ra2 5987. Ne3 Ra5 5988. Nd1 Re3 5989. Nd2 Re4 5990. Rd8 Ka7 5991. Rde8 Re6 5992. Qh4 Re4 5993. Nf3 Kb6 5994. Nd2 Rea4 5995. Qh8 Re4 5996. Rd8 Bd3 5997. Rde8 Rb4 5998. Qh3 Re4 5999. Nf4 c1=N 6000. Qg7 Re2+ 6001. Kg1 Re5 6002. Qf7 Re1+ 6003. Nf1 Be4 6004. Qh7 Re2 6005. N6h5 Ka6 6006. Nf2 Kb7 6007. Qf3 Nb3 6008. Qd3 Nd4 6009. Nd1 Ra8 6010. Qb3+ Ka6 6011. Qe6+ Ka5 6012. Rh4 Nc2 6013. Qc4 Bf3 6014. Rh2 Ra7 6015. Qa6+ Kb4 6016. Qd6 Rc7 6017. Qa6 Re3 6018. Qa7 Ne1 6019. Nhg3 Nd3 6020. Ngh5 Ne1 6021. Qf5 Nc2 6022. Qh7 Kc4 6023. Qa6+ Kb4 6024. Qf5 Re2 6025. Qh7 Be4 6026. Qd6 Bf3 6027. Ne6 Ra7 6028. Nef4 Ka5 6029. Qa6+ Kb4 6030. Qc4+ Ka5 6031. Qhe4 Ra8 6032. Qh7 Rb8 6033. Rh4 Ra8 6034. Nfg3 Be4 6035. Nf1 Rf2 6036. Qe6 Re2 6037. Nb2 Nd4 6038. Nd1 Ka4 6039. Rh1 Ka5 6040. Qef5 Ka6 6041. Qe6+ Kb7 6042. Qb3+ Ka6 6043. Qd3+ Kb7 6044. Qh8 Ra5 6045. Qh7 Bd5 6046. Nf2 Be4 6047. Ne3 Nb3 6048. Nf1 Re1 6049. Qf3 Re2 6050. Nd2 Nc1 6051. Nf1 Bc6 6052. Qh3 Be4 6053. Qg3 Ka6 6054. Qh3 Kb5 6055. Nd1 Ka6 6056. Q7f5 Kb6 6057. Qh7 Rb2 6058. Nf6 Re2 6059. Qh5 Re1 6060. Qh3 Kb5 6061. Qf7 Kb6 6062. Nh7 Bd3 6063. Nf6 Re4 6064. Nd2 Re1+ 6065. Kf2 Re5 6066. Kg1 Bc2 6067. Qg7 Bd3 6068. Nb2 Re2 6069. Nd1 Re6 6070. Kh2 Re2+ 6071. Nf2 Re4 6072. Nd1 Re1 6073. Qh8 Re4 6074. Ne2 c4 6075. Rd8 Nb3 6076. Qe6+ Ka7 6077. Qd6 Bb1 6078. Nh5 Ree5 6079. Nf6 Rad5 6080. Rg1 Rg5 6081. Qa3+ Ra5 6082. Ra8+ Kb7 6083. Nde4 Rac5 6084. Rad8 Rg7 6085. Nd4 Rd5 6086. Rg2 Rg4 6087. Qa1 Rg8 6088. Rg3 Bd3 6089. Qa2 Rdg5 6090. Nb5 Bc2 6091. Ra8 Rf5 6092. Ra6 Nd2 6093. Qb3 Rf1 6094. Rg2 Rf5 6095. Rg3 Rf3 6096. Qa2 Rf5 6097. Ra4 Nb3 6098. Ra6 Rf3 6099. Raa8 Rf5 6100. Kh3 Rfg5 6101. Kh2 Nd4 6102. Rad8 Nb3 6103. Nef2 Bd3 6104. N2e4 Bb1 6105. Nd4 Bd3 6106. Rg1 Rd5 6107. Rg3 Rg7 6108. Qa1 Rg8 6109. Qa5 Bb1 6110. Qa1 Ra5 6111. Rg2 Rd5 6112. Rc2 Rg4 6113. Rg2 Rg6 6114. Qa3 Rg4 6115. Ndf2 Rg7 6116. Nd1 Rc5 6117. Rg1 Rd5 6118. Ne2 Rc5 6119. Rg2 Rgg5 6120. Rg1 Nc1 6121. Ra8 Nb3 6122. Nd4 Ra5 6123. Ne2 Rae5 6124. Nd2 Ra5 6125. Rae8 Ka7 6126. Ra8+ Kb6 6127. Rad8 Ka7 6128. Qb2 Rad5 6129. Qa3+ Kb6 6130. Qd6+ Ka7 6131. Nf4 Rge5 6132. Ne2 Bc2 6133. Rh1 Bb1 6134. Nfe4 Ra5 6135. Nf6 Rec5 6136. Nh5 Re5 6137. Rfe8 Re4 6138. Rf8 Rb5 6139. Nf6 Ra5 6140. Nf3 Bd3 6141. Nd2 Ra4 6142. Qe6 Ra5 6143. Qe5 Kb6 6144. Qe6+ Kb7 6145. Qh3 Kb6 6146. Qh5 Nc1 6147. Qh3 Rd4 6148. Rde8 Re4 6149. Ng4 Nxe2 6150. Nb1 Rd5 6151. Qe5 Nc1 6152. Nb2 Rb5 6153. Qc3 Ra5 6154. Rf2 Ne2 6155. Qe3+ Kb7 6156. Rf4 Ra1 6157. Qf3 Ka7 6158. Rb8 Ka6 6159. Rd8 Ra2 6160. Qf2 Bc2 6161. Qce1 Ra3 6162. Rff8 Kb5 6163. Qfg1 Nf4 6164. Qeg3 Re2+ 6165. Nf2 Be4 6166. Rg8 Kc5 6167. Q1g2 Re1 6168. Nfd1 Ra5 6169. Qc2 Ra3 6170. Qcg2 Ra6 6171. Nf2 Ra3 6172. Qg1 Re2 6173. Q1g2 Kb5 6174. Qg1 Rae3 6175. Rgf8 Ra3 6176. Na4 Bc2 6177. Nb2 Ng2 6178. Ng4 Nf4+ 6179. Q1f2 Re4 6180. Qfg1 Ra5 6181. Q3e1 Ra3 6182. Qef2 Ne2 6183. Qfe1 Rf4 6184. Qgf2 Re4 6185. Ne3 Ka6 6186. Ng4 Bd1 6187. Rf4 Bc2 6188. Qd2 Ra2 6189. Qde1 Bd1 6190. Qc3 Bc2 6191. Rc8 Bd3 6192. Rd8 Kb7 6193. Qf3 Ka6 6194. Qg3 Ra1 6195. Qf3 Re6 6196. Rb8 Re4 6197. Qg3 Ka7 6198. Qf3 Ra2 6199. Re8 Ra1 6200. Rh8 Kb7 6201. Re8 Nd4 6202. Qe3 Ne2 6203. Nf2 Ra5 6204. Ng4 Nc1 6205. Rf2 Ne2 6206. Qed2 Kb6 6207. Qe3+ Rc5 6208. Qh3 Ra5 6209. Qf3 Nc1 6210. Qh3 Nb3 6211. Rff8 Nc1 6212. Qg7 Rb5 6213. Qc3 Nb3 6214. Qe5 Nc1 6215. Qh8 Rd5 6216. Qe5 Rd6 6217. Nd1 Rd5 6218. Qg5 Ne2 6219. Qe5 Kc6 6220. Qh8 Kb6 6221. Qh5 Ra5 6222. Qh3 Ree5 6223. Nd2 Re4 6224. Nge3 c3 6225. Rg1 Bc4 6226. Nd5+ Kc5 6227. Nf6 Ba2 6228. Rgg8 Rea4 6229. Qh4 Rb5 6230. Nfe4+ Kb4 6231. Ng3+ Ka3 6232. Nf3 Bb3 6233. Kh1 Re5 6234. Rg6 Rd4 6235. Rgf6 Ra5 6236. Ra8 Re4 6237. Rf4 Bd5 6238. Rfc8 Nc1 6239. Nd2 Bc4 6240. Rg4 Bb3 6241. Nh5 Ba4 6242. Qg7 Rc4 6243. Rf8 Rd5 6244. Rg2 Re4 6245. Nf4 Rc4 6246. Nh5 Ra5 6247. Rg4 Rd5 6248. Rfc8 Ra5 6249. Nf4 Re4 6250. Nh5 Rd5 6251. Qh8 Ra5 6252. Qg5 Bb3 6253. Qh4 Rf4 6254. Ng3 Re4 6255. Nf5 Bc4 6256. Ng3 Ra6 6257. Rf4 Ra5 6258. Nf2 Bd5 6259. Nd1 Ka2 6260. Nf3 Ka3 6261. Qg8 Ne2 6262. Qh8 Ng1 6263. Rcf8 Ne2 6264. Rg4 Bb3 6265. Rgf4 Kb4 6266. R4f6 Ka3 6267. Ne1 Rd4 6268. Nf3 Bg8 6269. Rae8 Bb3 6270. R8f7 Re5 6271. Rff8 Rc4 6272. Rg6 Rd4 6273. Qg4 Ra4 6274. Qh4 Rg4 6275. Rgg8 Ra4 6276. Qc4 Rb5 6277. Qh4 Ra8 6278. Kh2 Ra4 6279. Ra8 Ba2 6280. Rae8 Ra7 6281. Nd2 Ra4 6282. Q4f6 Kb4 6283. Qh4+ Kc5 6284. Nge4+ Kb4 6285. Nf6+ Kc5 6286. Ne3 Rba5 6287. Nd1 Bf7 6288. Qh3 Ba2 6289. Qe6 Re4 6290. Qh3 Kb6 6291. Rg1 Kc5 6292. Nd5 Bc4 6293. Nf6 Kb6 6294. Nd5+ Kc6 6295. N5e3 Kb6 6296. Qh7 Bd3 6297. Qh8 Ng3 6298. Rh1 Ne2 6299. Nf5 c2 6300. Qd4+ Kb7 6301. Rg1 Kc6 6302. Qa7 Kd5 6303. Re1 Rd4 6304. Kh1 Rb5 6305. Ng3 Bc4 6306. Qf5+ Kd6 6307. Rg8 Rbd5 6308. Qg6+ Ke5 6309. Qh7 Bb5 6310. Nb2 Rh4+ 6311. Kg2 Rg4 6312. Rg7 Rg5 6313. Qa5 Bd3 6314. Qd8 Rg4 6315. Rf1 Ng1 6316. Rh8 Rb5 6317. Rf6 Rb6 6318. Rfg6 Re4 6319. Ndc4+ Kd5 6320. Na5 Ke5 6321. Nac4+ Kf4 6322. Nd2 Ke5 6323. Rf6 Rg4 6324. Rfg6 Rb5 6325. Rf6 Rg5 6326. Rf1 Rg4 6327. Rd1 Rd5 6328. Rf1 Rgd4 6329. Re8 Rg4 6330. Rf6 Ne2 6331. Rf1 Nc3 6332. Re1+ Ne2 6333. Nb3 Rg5 6334. Nd2 Kd4 6335. Qa5 Ke5 6336. Rg6 Bb5 6337. Rg7 Kf4 6338. Qa7 Ke5 6339. Kh3 Rg4 6340. Kg2 Bc6 6341. Rgg8 Bb5 6342. Kh1 Rh4+ 6343. Kg2 Rhd4 6344. Kh1 Rd6 6345. Nd1 R6d5 6346. Qa1 Bc4 6347. Qa7 Kd6 6348. Qg6+ Ke5 6349. Qf5+ Kd6 6350. Qa4 Rb5 6351. Qa7 Rb7 6352. Rgf8 Rb5 6353. Qf1 Kd5 6354. Qf5+ Kc6 6355. Qh3 Kd5 6356. Rh8 Bd3 6357. Rhf8 Nc3 6358. Nf5 Ne2 6359. Qh2 Ra5 6360. Qh3 Ra1 6361. Kh2 Ra5 6362. Nc4 Re4 6363. Nd2 Bc4 6364. Rg1 Bd3 6365. Nf1 Kc6 6366. Nd2 Bc4 6367. Qd4 Bd3 6368. Rf1 Kb7 6369. Rg1 Rc5 6370. Rh1 Ra5 6371. Qc3 Kb6 6372. Qd4+ Ka6 6373. Qh8 Kb6 6374. Nfe3 c1=R 6375. Qh5 Raa1 6376. Nef1 Rc8 6377. Rd8 Rf4 6378. Qg5 Be4 6379. Qf5 Rg4 6380. Qf7 Kb7 6381. Nb3 Raa8 6382. Qf2 Rcb8 6383. Qa1 Rc8 6384. Nde3 Nc3 6385. Rf3 Nd1 6386. Nc5+ Kb6 6387. Rf6+ Rc6 6388. Qe5 Nb2 6389. Qb8+ Ka5 6390. Qbg3 Bg6 6391. Rc8 Re4 6392. Rg1 Rb6 6393. Qff4 Rb7 6394. Rh8 Rc4 6395. Rc8 Re4 6396. Qh3 Rb6 6397. Qhg3 Bh5 6398. Qff2 Bg6 6399. Kg2 Rc6 6400. Kh2 Ra4 6401. Rh1 Re4 6402. Rf3 Rg4 6403. Rf6 Rb8 6404. Rd8 Ra8 6405. Ne6 Be4 6406. Nc5 Kb6 6407. Qb8+ Ka5 6408. Qe5 Kb6 6409. Qc3 Nd1 6410. Qe5 Ra2 6411. Qa1 Ra8 6412. Rf7 Rcc8 6413. Rf6+ Bc6 6414. Rf3 Be4 6415. Ne6 Kb7 6416. Nc5+ Kc6 6417. Nb3 Kb7 6418. Rg1 Nc3 6419. Rh1 Ne2 6420. Rff8 Nc3 6421. Nd1 Ne2 6422. Qf4 Rcb8 6423. Qf2 Bf3 6424. Qh8 Be4 6425. Rf6 Rc8 6426. Rff8 Ra4 6427. Qf7 Raa8 6428. Qb2 Ra1 6429. Qh8 Kc7 6430. Nbd2 Kb7 6431. Qc3 Kb6 6432. Qh8 Kc5 6433. Qf5+ Kb6 6434. Nb1 Rf4 6435. Nbd2 Rc7 6436. Qg5 Rc8 6437. Nc3 Bd3 6438. Nd1 Rg4 6439. Qh5 Rf4 6440. Nfe3 Re4 6441. Nef1 Kb7 6442. Rde8 Kb6 6443. Qg4 Rcc1 6444. Qh5 Rcb1 6445. Nfe3 Rc1 6446. Qh7 Ra5 6447. Qh8 Ng1 6448. Qh3 Ne2 6449. Re1 h5 6450. Nb1 Rea4 6451. Qf1 Bf5 6452. Ndc3 Rc4 6453. Qg1 Nd4 6454. Na2 Rd5 6455. Kh1 Ka7 6456. Qgg8 Rc7 6457. Rc8 R7c2 6458. Rg1 Rd6 6459. Rce8 Bh7 6460. Nd5 Rc7 6461. Nf6 R7c3 6462. Qgg7 Ka6 6463. Ra8+ Kb5 6464. Rfc8 Nc6 6465. Rg8 Re6 6466. Rgc8 Bc2 6467. Nd2 Rd6 6468. Rd8 Nb8 6469. Rc8 Nc6 6470. Ra3 Re6 6471. Raa8 Bb3 6472. Nb1 Bc2 6473. Qgf8 Bh7 6474. Qfg7 Nb4 6475. Rg8 Nc6 6476. Nb4 Rd6 6477. Na2 Rd4 6478. Rgc8 Rd6 6479. Ng4 Nd4 6480. Nf6 Re1 6481. Rf8 Rec1 6482. Rad8 Ka6 6483. Ra8+ Kb6 6484. Rae8 Ka6 6485. Rc8 Ka7 6486. Rce8 Ne2 6487. Qgg8 Nd4 6488. Re1 Rc7 6489. Rg1 R1c4 6490. Nd5 Rc1 6491. Na3 R7c2 6492. Nb1 Rc4 6493. Ne3 R4c2 6494. Qd5 Bf5 6495. Qdg8 Re2 6496. Rc8 Rec2 6497. Nc4 Rd5 6498. Ne3 Bg4 6499. Re1 Bf5 6500. Rf7 Rc7 6501. Rff8 Nc2 6502. Rce8 Nd4 6503. Rf6 R7c4 6504. Rff8 Bh3 6505. Qg1 Bf5 6506. Qhg8 Kb6 6507. Qh8 Nc2 6508. Kh2 Nd4 6509. Kg3 Ra5 6510. Kh2 Rca4 6511. Nac3 Rc4 6512. Qh1 Ne2 6513. Qg1 Rcc5 6514. Qf1 Rc4 6515. Ng2 Rca4 6516. Ne3 Rd4 6517. Ncd1 Rda4 6518. Nf2 Bd3 6519. Nfd1 Rg4 6520. Qh3 Rga4 6521. Qg8 Re4 6522. Qh8 Re6 6523. Nd2 Re4 6524. Qf3 h4 6525. Qd4+ Kb7 6526. Nd5 Ra4 6527. Qff6 Rac4 6528. Qf7 Rc6 6529. Nf4 Re3 6530. Qg8 Rf3 6531. Qb4+ Bb5 6532. Qg3 R1c3 6533. Qg2 Kc7 6534. Ne3 Kb7 6535. Qg1 Rd6 6536. Ng6 Kc6 6537. Qh1 Nd4 6538. Nf4 Rc4 6539. Kg1 Rf6 6540. Qc3 Kb6 6541. Ned5+ Kb7 6542. Re2 Bc6 6543. Qg2 Rf1+ 6544. Kh2 Rf3 6545. Kg1 Nf5 6546. Qh1 Nd4 6547. Rf2 Bb5 6548. Re2 Rd3 6549. Re1 Rf3 6550. Nc7 Kb6 6551. Ncd5+ Ka6 6552. Ne3 Kb6 6553. Ne6 Kc6 6554. Nf4 Ne6 6555. Qb4 Nd4 6556. Rb8 Rd6 6557. Rbe8 Kb7 6558. Kh2 Kc6 6559. Rf1 Rc3 6560. Re1 Kb6 6561. Ng6 Kc6 6562. Qf1 Ne2 6563. Qh1 Kb7 6564. Qg1 Kc6 6565. Nf4 Kb7 6566. Rf7 Rdc6 6567. Rff8 Ra3 6568. Qg2 Rac3 6569. Qe4 Kc7 6570. Qb4 Ng3 6571. Nd1 Ne2 6572. Qa3 Kb7 6573. Qb4 Ra3 6574. Qg3 Rac3 6575. Qb3 Rc1 6576. Qb4 R6c3 6577. Qg8 Rc6 6578. Qa5 Bd3 6579. Qb4+ Ka6 6580. Qd4 Kb7 6581. Nc3 Re3 6582. Nd1 R6c4 6583. Qf7 Rc6 6584. Qg6 Re4 6585. Qf7 R6c2 6586. Nd5 Rc6 6587. Qc3 Rcc4 6588. Qd4 Nc3 6589. Qff6 Ne2 6590. Rc8 Ra4 6591. Rce8 Rc2 6592. Qf3 Rc1 6593. Qh1 Ra5 6594. Qf3 Rc7 6595. N5e3 Rc1 6596. Qd5+ Kb6 6597. Qd4+ Rcc5 6598. Qh8 Rc1 6599. Kg2 h3+ 6600. Kf2 Ng3 6601. Kg1 Rd5 6602. Rf1 Ree5 6603. Nc2 Nh1 6604. Nc3 Rd6 6605. Nde4 Kb7 6606. Nb4 Kc7 6607. Ne2 Ra1 6608. Ng5 Bh7 6609. Nf7 Rde6 6610. Nd3 Re4 6611. Qe5+ Kb7 6612. Qg5 Bf5 6613. Ndc1 Kc6 6614. Qgg4 Ra8 6615. Nd4+ Kb6 6616. Ndb3 Kb7 6617. Rf2 Re5 6618. Qc3 Rb5 6619. Nd4 Rbe5 6620. Qd1 Rb5 6621. Qg4 Re2 6622. Ndb3 Re4 6623. Qd4 Rbe5 6624. Qc3 Ra7 6625. Qcf3 Ra8 6626. Qg5 Re6 6627. Qgg4 Bg6 6628. Rf1 Bf5 6629. Rd8 Kb6 6630. Rde8 Kc6 6631. Nd4+ Kb6 6632. Nde2 Kc6 6633. Qf2 Ra1 6634. Qff3 Kd5 6635. Qg5 Kc6 6636. Nh8 Kb7 6637. Nf7 Rc6 6638. Nd3 Rce6 6639. Re1 Bh7 6640. Rf1 Kc7 6641. Qe5+ Kb7 6642. Qh8 Kc7 6643. Nh6 R4e5 6644. Nf7 Rf5 6645. Nb4 Rfe5 6646. Qd5 Rd6 6647. Qf3 Rc6 6648. Ng5 Rd6 6649. Rd1 Bd3 6650. Rf1 Kb6 6651. Ne4 Kc7 6652. N4c3 Rc1 6653. Ne4 Rh5 6654. N2c3 Re5 6655. Rd1 Kb7 6656. Rf1 Ree6 6657. Nc2 Re5 6658. Qh7 Kb6 6659. Qh8 Ka5 6660. Nd2 Kb6 6661. Qe4 Rdd5 6662. Qf3 Bf5 6663. Nd1 Bd3 6664. Qe2 Ng3 6665. Qf3 Ka6 6666. Nce3 Kb6 6667. Nb2 Re4 6668. Nbd1 Bc2 6669. Re1 Bd3 6670. Qc3 Ra5 6671. Qh8 Rc6 6672. Kf2 Rc1 6673. Rf1 Ne2 6674. Re1 h2 6675. Rd8 Kb7 6676. Rde8 Ng1 6677. Kg2 Rcc5 6678. Qa1 Rc2 6679. Qff6 Rea4 6680. Qfe5 Rcc5 6681. Qf6 Rc6 6682. Nf5 Ra3 6683. Qfc3 Bc4 6684. Qb4+ Ka7 6685. Rd8 Ba2 6686. Qh8 R3a4 6687. Qc4 Ne2 6688. Qhd4+ Rac5 6689. Rde8 Ng1 6690. Nb1 Kb6 6691. Qe6 Kb7 6692. Re3 Ka6 6693. Rh3 Rc2+ 6694. Kh1 Kb5 6695. Qd2 Ka6 6696. Qd4 Rcc4 6697. Kg2 Rc2+ 6698. Qd2 Rc5 6699. Qd4 Re5 6700. Re3 Rc5 6701. Nh4 Kb7 6702. Nf5 Kb6 6703. Re1 Kb7 6704. Qec4 Kb6 6705. Rf6 Ka7 6706. Rff8 Ne2 6707. Nd2 Ng1 6708. Rd8 Ne2 6709. Qh4 Rca5 6710. Qhd4+ Rb6 6711. Qh8 Rc6 6712. Rc8 Ng1 6713. Rcd8 Rb6 6714. Qb4 Rc6 6715. Qf4 Ra3 6716. Qb4 Rc8 6717. Qa1 Rc6 6718. Nd4 Bc4 6719. Nf5 Rb6 6720. Rde8 Rc6 6721. Qc5+ Kb7 6722. Qb4+ Rb6 6723. Qbc3 Rc6 6724. Rd8 Bd3 6725. Rde8 R3a4 6726. Qf6 Ra3 6727. Nfe3 R3a4 6728. Qf4 Rcc5 6729. Qff6 Kc7 6730. Qfe5+ Kb7 6731. Nf5 Rc2 6732. Nfe3 Rc1 6733. Qf6 Rc2 6734. Kh1 Re4 6735. Kg2 Rb2 6736. Qf3 Rc2 6737. Qc1 Rcc5 6738. Qa1 Bb1 6739. Qh8 Bd3 6740. Qg4 Rc1 6741. Qf3 Rd5 6742. Kf2 Ra5 6743. Qfh3 Ne2 6744. Qf3 Rc7 6745. Rd8 Rc1 6746. Qh7 Kb6 6747. Qh8 Ra8 6748. Rde8 Ra5 6749. Qfh5 h1=R 6750. Nc2 Ka7 6751. Qa1 Rb4 6752. Na3 Ng3 6753. Nb3 Rbh4 6754. Nc4 Ka6 6755. Nc5+ Ka7 6756. Na3 Ra6 6757. Qg4 R1h3 6758. Re5 Rc3 6759. Rf7 Be2 6760. Rg5 Nh1+ 6761. Kg2 Rb3 6762. Na4 Re6 6763. Rgg7 Rb1 6764. Qf3 Rb2 6765. Rgg8 Rhe4 6766. Rgf8 Reb6 6767. Nc5 Nf2 6768. Qf5 Rf6 6769. Qe5 Rfb6 6770. Qf5 Rc6 6771. Qf3 Rcb6 6772. Qc3 Nh1 6773. Qf3 R6b3 6774. Na4 Rb6 6775. Qf5 Rbe6 6776. Qf3 Rbb6 6777. Rg8 Rb2 6778. Qc3 Reh4 6779. Qf3 Rf6 6780. Rgg7 Re6 6781. Rf4 Rb1 6782. Rff7 Rg6+ 6783. Qg4 Re6 6784. Qb4 Rbb3 6785. Qg4 Re5 6786. Rg5 Re6 6787. Reg8 Ra6 6788. Re8 Rh7 6789. Nc5 R7h4 6790. Rf2 Rbc3 6791. Rf7 Ng3 6792. Kf2 Rh1 6793. Re5 R1h3 6794. Rb8 Bd3 6795. Re8 Bb5 6796. Rff8 Bd3 6797. Qb1 Rc1 6798. Qa1 Bf5 6799. Re1 Bd3 6800. Qg8 Rh1 6801. Qg4 Nf1 6802. Qh5 Ng3 6803. Nc3 Ra5 6804. Nd1 Nf5 6805. Nc4 Ng3 6806. Ne6 Ka6 6807. Nc5+ Kb5 6808. Nb3+ Ka6 6809. Qc3 Ka7 6810. Qa1 Ra6 6811. Na3 Ra5 6812. Rf7 Rb4 6813. Rff8 Rg4 6814. Nd2 Rb4 6815. Qb5 Ne2 6816. Qh5 Nf4 6817. Nc2 Ne2 6818. Nb2 Re4 6819. Nd1 Ka6 6820. Qah8 Ka7 6821. Nf3 Kb6 6822. Nd2 Rca1 6823. Nce3 Rc1 6824. Ng4 Rxg4 6825. Rd8 Rag5 6826. Qb2+ Rb5 6827. Qhe5 Rg7 6828. Kf3 Rc3 6829. Kf2 Rg6 6830. Ne3 Rg7 6831. Qc1 Rbb3 6832. Rf1 Rg2+ 6833. Kf3 Rh4 6834. Qh5 Kc7 6835. Rf7 Ra4 6836. Rdf8 Kb6 6837. Qe5 Bg6 6838. Qe6+ Ka5 6839. Rf4 Rb2 6840. Qc4 Raa3 6841. Rf2 Rh2 6842. Qd4 Rh8 6843. Qa4+ Kb6 6844. Qd4+ Ka5 6845. Rg8 Rh2 6846. Rgf8 Rb1 6847. Qc4 Rb2 6848. Rh4 Rg2 6849. Rhf4 Rba2 6850. Rf1 Rb2 6851. Re8 Ra4 6852. Ref8 Bf7 6853. Qe6 Bg6 6854. Qf7 Rbb3 6855. Qe6 Raa3 6856. R4f7 Ra4 6857. Qc4 Kb6 6858. Qe6+ Ka7 6859. Qe5 Kb6 6860. Re8 Bd3 6861. Ref8 Bc2 6862. Qh5 Bd3 6863. Qb2 Kc7 6864. Qc1 Ba6 6865. Rd8 Bd3 6866. Rf2 Rh4 6867. Rf1 Bh7 6868. Rff8 Bd3 6869. Nc2 Kb6 6870. Ne3 Bh7 6871. Qe5 Bd3 6872. Qe1 Rh1 6873. Qc1 Rg3+ 6874. Kf2 Rg2+ 6875. Ke1 Rg7 6876. Kf2 Rg3 6877. Re1 Rg7 6878. Nb1 Rb5 6879. Nd2 Rh5 6880. Qb2 Rh1 6881. Qa2 Rg6 6882. Qb2 Rgh6 6883. Nd1 Rg6 6884. Nf3 Rg7 6885. Nd2 Rc7 6886. Kf3 Rc3 6887. Rg8 Rc1 6888. Rgf8 Rc8 6889. Kf2 Rc1 6890. Qa3 Rg4 6891. Qab2 Ra4 6892. Qh5 Rg4 6893. Qa3 Rbg5 6894. Qb2+ Kc5 6895. Qbh8 Kb6 6896. Rc8 Ra5 6897. Rcd8 Rgc4 6898. Rde8 Rg4 6899. Nc4+ Bxc4 6900. Q8h7 Ka6 6901. Qg7 Bd3 6902. Qb2 Rcc5 6903. Qg7 Rcc4 6904. Qd4 Rag5 6905. Qd6+ Kb5 6906. Qb8+ Ka4 6907. Qb6 Rc3 6908. Qbh6 Ra3 6909. Rd8 Rc5 6910. Qg7 Rc8 6911. Rfe8 Bg6 6912. Qf8 Rc7 6913. Qhh6 Rc5 6914. Qc1 Bd3 6915. Qg7 Rb5 6916. Qc7 Rbb4 6917. Rb8 Nc3 6918. Qf4 Rh8 6919. Qc7 Nb5 6920. Qf4 Nc3 6921. Qg8 Rh1 6922. Qg7 Bc4 6923. Qc7 Bd3 6924. Qd8 Ne2 6925. Qc7 Rge4 6926. Rbd8 Rg4 6927. Qc5 Rb5 6928. Qc7 Rgb4 6929. Qc1 Rg4 6930. Qcb2 Rc5 6931. Qc1 Bg6 6932. Qf8 Bd3 6933. Qch6 Bg6 6934. Qf5 Rc7 6935. Qff8 Kb5 6936. Qh5+ Ka4 6937. Qhf5 Rc8 6938. Qh5 Rhh3 6939. Qg7 Rh1 6940. Qh2 Bd3 6941. Qh5 Ng3 6942. Rf8 Ne2 6943. Qhg6 Rc5 6944. Qh5 Bc2 6945. Qgh6 Bd3 6946. Rde8 Rcg5 6947. Rd8 Rc3 6948. Rde8 Kb3 6949. Qb6+ Ka4 6950. Rf4+ Rc4 6951. Rff8 Rgh4 6952. Qb8 Rhg4 6953. Qc7 Kb5 6954. Qb8+ Kc6 6955. Qd6+ Kb5 6956. Qb4+ Ka6 6957. Qd6+ Kb7 6958. Qd4 Ka6 6959. Qh2 Ra5 6960. Qh5 Rac5 6961. Qg7 Ra5 6962. Qa1 Rc5 6963. Qg7 Re4 6964. Qb2 Rg4 6965. Rf5 Rc1 6966. Rff8 Bh7 6967. Qg7 Bd3 6968. Qhh8 Bc4 6969. Qh5 Rc5 6970. Qgh7 Ra5 6971. Kf3 Kb6 6972. Kf2 Be6 6973. Qh8 Bc4 6974. Nb2 d6 6975. Ra8 Rhg1 6976. Rae8 Rg8 6977. Qb5+ Kc7 6978. Rb8 Bb3 6979. Qa4 R1g4 6980. Qb4 Rcc4 6981. Qh3 Rf5+ 6982. Qf3 Rc3 6983. Nd3 R8g7 6984. Rbc8+ Kd7 6985. Ra8 R4g5 6986. Qc5 Re5 6987. Rh8 Rh5 6988. Ra4 Rg4 6989. Qh3 Rc1 6990. Rb4 Rb1 6991. Qg2 Rgg5 6992. Qa5 Bc2 6993. Rc4 Bb3 6994. Rc5 Rh1 6995. Rc4 Rhh5 6996. Ra4 Bc2 6997. Rc4 Rc5 6998. Rb4 Rce5 6999. Qad5 Bb3 7000. Qa5 Rg8 7001. Qc5 Rgg5 7002. Rb5 Rg4 7003. Rb4 Rh6 7004. Qh3 Rhh5 7005. Qf1 Rc1 7006. Qh3 Reg5 7007. Ra4 Re5 7008. Re4 Rc3 7009. Ra4 Ke6 7010. Qf3 Kd7 7011. Rha8 Rg7 7012. Rh8 Bg8 7013. Ra8 Bb3 7014. Nb4 Rhg5 7015. Nd3 Ng3 7016. Rhf8 Ne2 7017. Rc1 Ref5 7018. Re1 Rgf7 7019. Qb4 Rfg7 7020. Rg8 Rg4 7021. Rgf8 Kc7 7022. Rac8+ Kd7 7023. Rb8 Kc7 7024. Ne5 Rg8 7025. Nd3 Rg1 7026. Nb2 R1g4 7027. Rg1 Rcc4 7028. Re1 Rh5 7029. Qh3 Rf5+ 7030. Ke3 Ra5 7031. Kf2 Rce4 7032. Qh8 Rc4 7033. Rfe8 Rc1 7034. Rf8 Rg1 7035. Qa4 R1g4 7036. Qb5 Rg1 7037. Qb4 Bc4 7038. Qb5 R8g3 7039. Rbe8 Rg8 7040. Qa4 Kb6 7041. Qb5+ Ka7 7042. Qbh5 Kb6 7043. Rd1 R8g4 7044. Re1 Re4 7045. Ra8 Reg4 7046. Rf7 Rh1 7047. Rff8 Ba2 7048. Rae8 Bc4 7049. Rg1 d5 7050. Q8e5 Rhh4 7051. Rf1 Rg6 7052. Rh1 Kc5 7053. Rf7 Rcg1 7054. Kf3 Re6 7055. Qg3 Ra8 7056. Rh8 Raa1 7057. Nd3+ Kb5 7058. Nc1 Kb4 7059. Qe1+ Kc5 7060. Qg6 Ra5 7061. Na2 Nc3 7062. Rh5 Ree4 7063. Qg5 Rb5 7064. Qge3+ Rd4 7065. Qf4 Nd1 7066. Qee3 Rf1+ 7067. Kg3 Ra5 7068. Qc7+ Kb5 7069. Qd8 Kc5 7070. Qc7+ Kb5 7071. Qcf4 Kc5 7072. Rg5 Rb5 7073. Rh5 Nf2 7074. Kf3 Nd1+ 7075. Kg2 Rg1+ 7076. Kf3 Bb3 7077. Qe1 Bc4 7078. Re5 Nc3 7079. Rh5 Re4 7080. Qfe3+ Rd4 7081. Qg5 Rde4 7082. Rfh7 Ra5 7083. Rf7 Nb5 7084. Qg6 Nc3 7085. Qf1 Re6 7086. Qe1 Rg5 7087. Rh8 Rg1 7088. Qf1 Ne2 7089. Qe1 Rgg4 7090. Nc1 Rg1 7091. Qb1 Ra1 7092. Qg6 Rb6 7093. Qh5 Re6 7094. Qf2+ Kb4 7095. Qe1+ Ka4 7096. Qg3 Kb4 7097. Qgg5 Kb5 7098. Qg3 Rb6 7099. Nd3 Re6 7100. Ne1 Kc5 7101. Nd3+ Kc6 7102. Nb2 Kc5 7103. Rh2 Ra8 7104. Rh1 Bd3 7105. Re8 Bc4 7106. Rd8 Ra5 7107. Re8 Re1 7108. Qge5 Rg1 7109. Qb8 Reg6 7110. Qbe5 Rb1 7111. Kf2 Rbg1 7112. Qc3 Rc1 7113. Qce5 Ng3 7114. Rff8 Ne2 7115. Ra8 Kb6 7116. Rae8 Ra6 7117. Rf1 Ra5 7118. Qe4 Rgg4 7119. Qee5 Rg7 7120. Rg1 Rgg4 7121. Qeg5 Rh1 7122. Qe5 Kb5 7123. Qeh8 Kb6 7124. Rg2 d4 7125. Qc5+ Kb7 7126. Rf7 Ra3 7127. Rg7 Rhh3 7128. Qh6 Rcc3 7129. Qhd6 Rgg3 7130. Reg8 Be6 7131. Nd1 Rg6 7132. Rg5 Rh8 7133. Ra8 Rcb3 7134. Rf5 Bc8 7135. Qc3 Rf6 7136. Rf7 Ra4 7137. Qd7+ Kb6 7138. Qe8 Rc4 7139. Rf3 Re6 7140. Qd3 Re5 7141. Qf8 Rcc5 7142. Qd8+ Rc7 7143. R7f6+ Kc5 7144. Ra4 Bb7 7145. Qa6 Bc8 7146. Qd3 Rh7 7147. Ra8 Rh8 7148. Rf8 Kb6 7149. R8f6+ Re6 7150. Rf7 Re5 7151. Qe8 Rcc5 7152. Qd8+ Kc6 7153. Qf8 Kb6 7154. Qe8 Rc4 7155. Qf8 Re6 7156. Qe8 Rh5 7157. Qc3 Rh8 7158. Ra3 Rf6 7159. Ra8 Rb5 7160. Rf5 Rb3 7161. Qh3 Ra4 7162. Qc3 Kb7 7163. Qd7+ Kb6 7164. Qd6+ Kb7 7165. Ra5 Raa3 7166. Ra8 Rh5 7167. Rg7 Rh8 7168. Ra6 Rg6 7169. Ra8 Ra4 7170. Qcc5 Raa3 7171. Rg5 Be6 7172. Rf5 Rc3 7173. Rg5 Ng3 7174. Rag8 Ne2 7175. Qf5 Rhh3 7176. Qfc5 Rh7 7177. Rg2 Rhh3 7178. Re8 Rgg3 7179. Reg8 Bf7 7180. Nb2 Be6 7181. Rd8 Bc4 7182. Rdg8 Rh1 7183. Re8 Rhh3 7184. Rh8 Rg4 7185. Re8 Rhh4 7186. Qh6 Rhh3 7187. Qhh5 Rc1 7188. Qh6 Rac3 7189. Qh8 Ra3 7190. Qe5 Rhh1 7191. Qc5 Bd5 7192. Rf7 Bc4 7193. Qh4 Ra5 7194. Qh8 Rg8 7195. Rff8 Rg4 7196. Qd5+ Kb6 7197. Qc5+ Ka6 7198. Qch5 Kb6 7199. Kf3 d3 7200. Kf2 Ra7 7201. Ke3 Nc3 7202. Q8h6+ Kb7 7203. Qa6+ Kc7 7204. Qa2 Rgh4 7205. Rgf2 Rcf1 7206. Na4 Ra5 7207. Qg5 Re4+ 7208. Kf3 Rf4+ 7209. Ke3 Rd4 7210. Rg8 Rf4 7211. Rf3 Rc5 7212. Qf5 Rfg1 7213. Rg4 Ba6 7214. Rg7 Re5+ 7215. Kd2 Rb5 7216. Re3 Re4 7217. Rgg8 Rbb1 7218. Qc5+ Kd7 7219. Qh5 Rb6 7220. Qe2 Nd5 7221. Qh5 Kd6 7222. Rc8 Kd7 7223. Rce8 Rb3 7224. Qe2 Rb6 7225. Qa3 Nc3 7226. Qa2 Rc6 7227. Qh5 Rb6 7228. Qe5 Rbb1 7229. Qh5 Ra1 7230. Qc5 Rab1 7231. Qb4 Kc7 7232. Qc5+ Kb7 7233. Qf5 Kc7 7234. Re1 Rb5 7235. Re3 Rf4 7236. Rg7 Re4 7237. Rf3 Rf4 7238. Ke3 Re5+ 7239. Kd2 Rc5 7240. Ke3 Rh5 7241. Rg4 Rhh1 7242. Rh4 Bc4 7243. Rg4 Rh8 7244. Rgg8 Rhh1 7245. Qg4 Rf1 7246. Qf5 Kb7 7247. Qg5 Kc7 7248. Rf2 Ra5 7249. Rf3 Rd4 7250. Rf2 Rd8 7251. Rgf8 Rd4 7252. Kf3 Rf4+ 7253. Ke3 Re4+ 7254. Kf3 Reh4 7255. Ke3 Bg8 7256. Qh5 Bc4 7257. Kd2 Ra7 7258. Ke3 Bb5 7259. Nb2 Bc4 7260. R8f6 Rc1 7261. Rff8 Ra6 7262. Rg2 Ra7 7263. Qb1 Rg4 7264. Qa2 Kb7 7265. Qa6+ Kc7 7266. Qah6 Kb7 7267. Qh7 Kb6 7268. Q7h6+ Rg6 7269. Qh8 Rg4 7270. Rf4 Ne2 7271. Rff8 Be6 7272. Kf2 Bc4 7273. Kf3 Ra5 7274. Kf2 d2 7275. Qf7 Rh3 7276. Ra8 Bd3 7277. Qff6+ Rc6 7278. Rg8 Kc5 7279. Rg1 Nf4 7280. Qhh6 Be2 7281. Rg7 Rh2+ 7282. Rg2 Rhh4 7283. Rh8 Rh1 7284. Na4+ Kd5 7285. Rg6 Rgh4 7286. Re8 Bh5 7287. Qd6+ Ke4 7288. Qa3 Rc4 7289. Rg7 Bg4 7290. Rb8 Bc8 7291. Qb2 Rb1 7292. Rg8 Bb7 7293. Qa1 Re5 7294. Rbe8 Ra5 7295. Rb8 Ne2 7296. Qb2 Nf4 7297. Qhf6 Bc8 7298. Qh6 Rah5 7299. R8g7 Ra5 7300. Rf7 Rbh1 7301. Rfg7 Rg5 7302. Qa3 Ra5 7303. R2g3 Bg4 7304. Rg2 Rb4 7305. Re8 Rc4 7306. Rh2 Bh5 7307. Rhg2 Rc8 7308. R7g6 Rc4 7309. Rb8 Rc6 7310. Re8 R4h2 7311. Qd6 Rh4 7312. Qc7 Kd5 7313. Qd6+ Kc4 7314. Qf6 Kd5 7315. Qhg7 Be2 7316. Qh6 Rb5 7317. Rh8 Ra5 7318. Nb2 Rg4 7319. Na4 Rb6 7320. Rg7 Rc6 7321. Nc3+ Kc5 7322. Na4+ Kb5 7323. Nb2 Kc5 7324. Re8 Rhh4 7325. Rh8 Rh2 7326. Ra8 Rhh4 7327. Rg1 Rh2+ 7328. Ke3 Rh3+ 7329. Kf2 Bd1 7330. Rgg8 Be2 7331. Ra6 Bd3 7332. Raa8 Rgh4 7333. Qhh8 Rg4 7334. Qf8 Ne2 7335. Qff6 Rh7 7336. Rg2 Rh3 7337. Rg7 Kb6 7338. Rgg8 Rh6 7339. Rgf8 Rh3 7340. Qf4 Rc1 7341. Qff6+ Kc7 7342. Qf7 Kb6 7343. Rg3 Bc4 7344. Rg2 Kc7 7345. Rae8 Kb6 7346. Rc8 Rhh1 7347. Rce8 Rgg5 7348. Qfh5 Rg4 7349. Qh2 d1=R 7350. Rg3 Rhg1 7351. Rg2 Kc5 7352. Rf4 Rd8 7353. Q8h4 Kd5 7354. Rd4+ Kc5 7355. Nd1 Rg5 7356. Rd6 Ra3 7357. Rh8 Re8 7358. Qh1 Rb8 7359. Rg8 Re3 7360. Rh8 Nc3 7361. Rhh6 Rb3 7362. Q1h3 Rb8 7363. Rd2 Be2 7364. Ra2 Rgg3 7365. Q4g4 Kd5 7366. Qh2 Ke5 7367. Rc6 Rd8 7368. Ra5+ Nd5 7369. Ra2 Nc3 7370. Qd7 Rb8 7371. Qg4 Bc4 7372. Rh6 Be2 7373. Rb6 Kd5 7374. Rh6 Bf3 7375. Qhh3 Be2 7376. Ra4 Kc5 7377. Ra2 Rb2 7378. Qgh4 Rb8 7379. Rg6 Rg5 7380. Rh6 Reg3 7381. Rd2 Re3 7382. Q3g4 Bc4 7383. Qgh3 Rb7 7384. Rdd6 Rb8 7385. Qe4 Rb3 7386. Qeh4 Be2 7387. Qh1 Bc4 7388. Qg4 Rb8 7389. Qgh4 Ree5 7390. Rh8 Re3 7391. Qe4 Ne2 7392. Qeh4 Reb3 7393. Rg8 Re3 7394. Rgg6 Ra3 7395. Rg8 Bf7 7396. Rh8 Bc4 7397. Q4h2 Re8 7398. Qh4 Rc2 7399. Q1h2 Rc1 7400. Rg6 Rd8 7401. Rd6 Bd3 7402. Re8 Bc4 7403. Rd3 Ra5 7404. Rd6 Re1 7405. Rd4 Rg1 7406. Rf4 Rg4 7407. Rd4 Bg8 7408. Nb2 Bc4 7409. Re4 Kd5 7410. Rd4+ Kc6 7411. Rf4 Kd5 7412. Q2h3 Kc5 7413. Qh2 Rd2 7414. Qh8 Rd8 7415. Rff8 Rdd1 7416. Rf4 Kb6 7417. Rff8 Ka6 7418. Rg3 Kb6 7419. Q2h7 Rh1 7420. Qh2 Rg7 7421. Rg2 Rg4 7422. Kf3 Nc3 7423. Kf2 Rg8 7424. Kf3 e6 7425. Q8h6 Bd5+ 7426. Kf2 Raa1 7427. Q6h3 Ka5 7428. Qc7+ Kb5 7429. Rg7 Rdg1 7430. Qc8 Rg4 7431. Rge7 Bf3 7432. Qg3 Rhf1+ 7433. Ke3 Rfe1+ 7434. Kd2 Rd4+ 7435. Nd3 Rh4 7436. Qd8 Rgg4 7437. Ne5 Na4 7438. Nc4 Re2+ 7439. Kd3 Re3+ 7440. Kd2 Re5 7441. Qd5+ Kb4 7442. Qe4 Bg2 7443. Rff7 Rab1 7444. Qc3+ Kb5 7445. Qed4 Ree4 7446. Ra7 Rg5 7447. Rae7 Rgg4 7448. Qdd3 Re5 7449. Qdd4 Rh3 7450. Qe4 Rhh4 7451. Qh3 Kb4 7452. Qc3+ Kc5 7453. Qg3 Kb4 7454. Rff8 Ra1 7455. Rff7 Bf3 7456. Rff8 Kb5 7457. Qd5+ Kb4 7458. Qd8 Kb5 7459. Kd3 Re3+ 7460. Kd2 Re2+ 7461. Kd3 Ree1 7462. Kd2 Bc6 7463. Ne5 Bf3 7464. Rd7 Nc3 7465. Rde7 Rhh1 7466. Nd3 Rhh4 7467. Qf2 Rg8 7468. Qg3 Kc4 7469. Qc8+ Kb5 7470. Nb2 Rd4+ 7471. Nd3 Rdg4 7472. Nb2 Red1+ 7473. Ke3 Re1+ 7474. Kf2 Rf1+ 7475. Ke3 Rh1 7476. Kf2 R4g6 7477. Qh3 Rg4 7478. Qh5+ Bd5 7479. Qh3 Bg2 7480. Rg7 Bd5 7481. Rh7 Rgg1 7482. Rg7 Ra7 7483. Qc7 Raa1 7484. Qe5 Rgd1 7485. Qc7 Rhe1 7486. Rg2 Rh1 7487. Qc6+ Ka5 7488. Qc7+ Ka6 7489. Qch2 Ka5 7490. Rg6 Kb6 7491. Rg2 Rd4 7492. Qh6 Rdd1 7493. Qh8 Ra5 7494. Q8h6 Ba2 7495. Kf3 Bd5+ 7496. Ke3 Bc4 7497. Kf3 Rg6 7498. Qh8 Rg8 7499. Kf4 e5+ 7500. Kf5 Bf7 7501. Q2h5 Rh3 7502. Re6+ Kb5 7503. Rf6 Bd5 7504. Re6 Ne4 7505. Rd6 Ra2 7506. Nd3 Rf2+ 7507. Nf4 Rfc2 7508. Rb6+ Kc4 7509. Rb3 Bb7 7510. Qg5 Nc3 7511. Qhf6 Nb1 7512. Rc8+ Bc6 7513. Rcb8 Rf2 7514. Qgh6 Rff3 7515. Rh2 Rc2 7516. Rc8 Rgg2 7517. Rf8 Rcc3 7518. Ra8 Re2 7519. Rh8 Rdc1 7520. Qe7 Rd1 7521. Qef6 Rff1 7522. Ra8 Rff3 7523. Qfh4 Rg2 7524. Q4f6 Rgf2 7525. Rf8 Rg2 7526. Rb5 Rcc2 7527. Rb3 Rdg1 7528. Rc8 Rd1 7529. Qhh4 Rg8 7530. Qhh6 Na3 7531. Rcb8 Nb1 7532. Qhh4 Rcc1 7533. Qhh6 Rgg3 7534. Rg2 Rg8 7535. Rbb2 Rf2 7536. R2b3 Bb5 7537. Qhg5 Bc6 7538. Qd6 Rfc2 7539. Qdf6 Bb7 7540. Rc8+ Bc6 7541. Rf8 Bb7 7542. Qg4 Nc3 7543. Qgg5 Ba6 7544. Qh8 Bb7 7545. Qd8 Ne4 7546. Qg5 Rd6 7547. Qgh5 Rdd1 7548. Rb5 Bd5 7549. Rb3 Rhh1 7550. Rb6 Rh3 7551. Re6 Kb5 7552. Rb6+ Ka5 7553. Rd6 Kb5 7554. Nd3 Rf2+ 7555. Nf4 Ra2 7556. Nd3 Rg4 7557. Nb2 Rg8 7558. Qh4 Ra5 7559. Q4h5 Rh2 7560. Re6 Rh3 7561. Q8h7 Nc3 7562. Qh8 Bf3 7563. Ref6 Bd5 7564. Rg4 Bf7 7565. Rg2 Nd5 7566. Re6 Nc3 7567. Re7 Kb6 7568. Re6+ Kb7 7569. Ree8 Kb6 7570. Rg3 Rhh1 7571. Rg2 Rb1 7572. Qh2 Rbc1 7573. Q2h7 Bc4 7574. Qh2 e4+ 7575. Q8e5 Rdd5 7576. Rc8 Rhg1 7577. Rb8+ Kc5 7578. Rg3 Na2 7579. Ra8 Rgf1+ 7580. Rf3 Rg5+ 7581. Kf6 Rf2 7582. Ke6 Rcf1 7583. Rfb8 Rd2 7584. Ra6 Rh5 7585. Ra3 Rf7 7586. Rh3 Rb5 7587. Rab6 Bd3 7588. Rc6+ Kb4 7589. Rd6 Rff5 7590. Rbd8 Rh7 7591. Qeg3 Rd4 7592. Rh6 Rc7 7593. R6d7 Ra7 7594. Qg8 Rc7 7595. Qgg3 Bb1 7596. Rd6 Bd3 7597. Qe5 Rh7 7598. Qeg3 Rg5 7599. Rh3 Rgf5 7600. Qg5 Rdd5 7601. Qgg3 Rhf7 7602. Qe5 Rh7 7603. Qhf4 Rhh5 7604. Qh2 Bc2 7605. Rb8 Bd3 7606. Re3 Rf7 7607. Rh3 Kc5 7608. Rc6+ Kb4 7609. Rcb6 Kc5 7610. Qhf4 Bc4 7611. Qh2 Rc2 7612. Ra6 Rd2 7613. Qg2 Ra5 7614. Qgh2 Ra7 7615. Ra3 Rf7 7616. Rf8 Rf1 7617. Rb8 Rh7 7618. Rf3 Rh5 7619. Rd3 Rg5 7620. Rf3 Rfg1 7621. Raa8 Rf1 7622. Rb6 Rdf2 7623. Rbb8 Nc3 7624. Rbf8 Na2 7625. R3f7 Rc1 7626. Rf3 Rg8 7627. Kf6 Rg5 7628. Qh6 Rff1 7629. Qhh2 Rg3 7630. Kf5 Rg5+ 7631. Ke6 Rg8 7632. Kf5 Rfe1 7633. Rg3 Rf1+ 7634. Ke6 Rg1 7635. Kf5 Kc6 7636. Rab8 Kc5 7637. Kf4 Nc3 7638. Kf5 Bf1 7639. Rg2 Bc4 7640. Ra8 Kb6 7641. Rab8+ Ka7 7642. Rbc8 Kb6 7643. Rg3 Rh1 7644. Rg2 Rdb5 7645. Rce8 Rd5 7646. Rf2 Rdd1 7647. Rg2 Raa1 7648. Qeh8 Ra5+ 7649. Kf6 e3 7650. Q8h5 Ka7 7651. Qb5 Rd3 7652. Qh8 Rd2 7653. Re6 Ra2 7654. Ke5 Be2 7655. Rd8 Rhd1 7656. Rc8 Re8 7657. Rg6 Bg4 7658. Qh1 Ne2 7659. Rg8 Bf3 7660. Nd3 Rdb2 7661. Kd6 Nf4 7662. Qh6 Ng6 7663. Rc4 Ba8 7664. Rce4 Rc3 7665. Rf4 Ne5 7666. Qa4+ Kb6 7667. Rg5 Bb7 7668. Rf2 Rdd2 7669. Qa3 Re7 7670. Qa4 Re8 7671. Qc4 Rd1 7672. Qa4 Re1 7673. Rf4 Rd1 7674. Qh7 Ba8 7675. Qh6 Rh2 7676. Rg8 Rhb2 7677. Qb3+ Ka7 7678. Qa4+ Kb8 7679. Qb5+ Ka7 7680. Rf5 Ng6 7681. Rf4 Rbd2 7682. Rfe4 Rdb2 7683. Kd7 Rcc1 7684. Kd6 Re1 7685. Rc4 Red1 7686. Qf8 Bf3 7687. Qh6 Be4 7688. Rc8 Bf3 7689. Qbh5 Nf4 7690. Qb5 Rca1 7691. Qh1 Rac1 7692. Qd5 Ne2 7693. Qb5 Ra4 7694. Ke5 Raa2 7695. Nc5 Rbd2 7696. Nd3 Rf1 7697. Nb2 Rfd1 7698. Qh3 Bg4 7699. Qh1 Nc3 7700. Rg6 Ne2 7701. Qh8 Nc3 7702. Rc4 Be2 7703. Rc8 Nd5 7704. Rg2 Nc3 7705. Rb8 Rg8 7706. Rc8 Bg4 7707. Rd8 Be2 7708. Qe8 Rh1 7709. Qb5 Rhe1 7710. Rf8 Rh1 7711. Kf6 Bc4 7712. Ke5 Ra5 7713. Kf6 Rd4 7714. Ree8 Rd2 7715. Rh2 Rd3 7716. Rg2 Rhe1 7717. Qh2 Rh1 7718. Qd6 Rdd1 7719. Qh2 Rdg1 7720. Qbh5 Rgd1 7721. Rg7+ Kb6 7722. Rg2 Rb1 7723. Qh8 Rbc1 7724. Rg3 e2 7725. Qg2 Ba2 7726. Rg5 Bb1 7727. Qf3 Bg6 7728. Qg2 Ra7 7729. Rf7 Rb7 7730. Ra5 Na4 7731. Rb5+ Ka7 7732. Rd5 Re7 7733. Qe4 Rc2 7734. Qg2 Rc6+ 7735. Kg5 Rc5 7736. Rf3 Rd3 7737. Qf2 Rc3 7738. Qhd4 Rgg7 7739. Rf7 Rh8 7740. Qe1 Bf5+ 7741. Kf4 Re3 7742. Re5 Rg2 7743. Rff8 Rhh7 7744. Qec3 Rgg7 7745. Nc4 Rg2 7746. Nb2 Re6 7747. Qe1 Ree7 7748. Qd5 Rh8 7749. Qd4 Rg6 7750. Rf7 Rg2 7751. Qd6 Rg7 7752. Qd4 Ra3 7753. Rd5 Re3 7754. Qf6 Rec3 7755. Qd4 Rgh7 7756. Kg5 Rg7+ 7757. Kf6 Bg6 7758. Kg5 Rh1 7759. Qef2 Rh8 7760. Rf3 Rh1 7761. Rd8 Rg8 7762. Re8 Rh4 7763. Qh8 Rh1 7764. Qf1 Rd3 7765. Qf2 Reh7 7766. Qg2 Re7 7767. Rd8 Rdd1 7768. Re8 Rd2 7769. Rf7 Rdd1 7770. Kf6 Rc6+ 7771. Kg5 Rc2 7772. Kf6 Rdc1 7773. Qe4 Rcd1 7774. Red8 Rcc1 7775. Re8 Rd3 7776. Qg2 Rdd1 7777. Qh7 Rb7 7778. Qh8 Kb6 7779. Rb5+ Ka7 7780. Ra5+ Kb6 7781. Ref8 Nc3 7782. Re8 Rbd7 7783. Rg5 Rb7 7784. Qg3 Ra7 7785. Qg2 Rc2 7786. Rff8 Rcc1 7787. Ke6 Ra5 7788. Kf6 Ra4 7789. Qf3 Ra5 7790. Qa8 Bb1 7791. Qf3 Ra2 7792. Qg2 Ra5 7793. Rf5 Ba2 7794. Rg5 Rd7 7795. Rg3 Rdd1 7796. Qf3 Bc4 7797. Qg2 Rdd5 7798. Qgh2 Rdd1 7799. Rg2 e1=Q 7800. Q2h5 Rd3 7801. Rc8 Nd1 7802. Qd5 Rd4 7803. Rg3 Qe8 7804. Qd6+ Kb7 7805. Qe7+ Ka6 7806. Na4 Rb1 7807. Rd3 Rg3 7808. Rb3 Bf1 7809. Qh4 Qh5 7810. Nb6 Bh3 7811. Rfe8 Qd5 7812. Qhh7 Raa4 7813. Rb4 Qa8 7814. Ke5 Bd7 7815. Rc7 Rc3 7816. Rbc4 Kb5 7817. Qh3 Rcd3 7818. Qh5 Rbb4 7819. Qd6 Rb1 7820. Qe7 Qd8 7821. Qh3 Qa8 7822. Rh8 Rc3 7823. Re8 Qc8 7824. Qhh7 Qa8 7825. Qg8 Ka6 7826. Qgh7 Bc8 7827. Rb4 Bd7 7828. Rh8 Rg3 7829. Re8 Rba1 7830. Rcc8 Rb1 7831. Qd6 Bh3 7832. Qde7 Rh4 7833. Kf6 Rd4 7834. Rb2 Qd5 7835. Rb4 Raa3 7836. Rb3 Raa4 7837. Qe1 Ra5 7838. Qee7 Rg5 7839. Qh4 Rg3 7840. Qd7 Qh5 7841. Qe7 Nb2 7842. Rf8 Nd1 7843. Rf3 Bf1 7844. Rb3 Rg7 7845. Na4 Rg3 7846. Re3 Qe8 7847. Rb3 Qb5 7848. Qh8 Qe8 7849. Rd8 Bc4 7850. Rc8 Rh7 7851. Rd3 Rh1 7852. Rf3 Rg8 7853. Rd3 Qd7 7854. Rg3 Qe8 7855. Qf7 Rc1 7856. Qe7 Rgg5 7857. Nb2 Rg8 7858. Qe1 Kb7 7859. Qe7+ Kb6 7860. Qd6+ Kb7 7861. Qd5+ Kb6 7862. Rg6 Qe1 7863. Rg3 Raa1 7864. Rg2 Ra5 7865. Qe5 Rd3 7866. Qd5 Ra4 7867. Qdh5 Ra5 7868. Rfe8 Nc3 7869. Rf8 Nb1 7870. Rce8 Nc3 7871. Re3 Rdd1 7872. Ree8 Qd2 7873. Qh2 Qe1 7874. Nd3 Rxd3 7875. Rf2 Ra4 7876. Rd2 Rhg1 7877. Qb8+ Ka5 7878. Qa8+ Kb5 7879. Qb7+ Kc5 7880. Qe7+ Kb5 7881. Rd8 R8g2 7882. Rde8 Rb1 7883. Qd8 Ra3 7884. Re3 Raa1 7885. Rb2+ Ka6 7886. Re6+ Ka7 7887. Ree8 Rd5 7888. Qh2 Ba2 7889. Qh8 Rdd1 7890. Qd4+ Ka6 7891. Qdh4 Qe4 7892. Rc2 Nb5 7893. Rb2 Kb7 7894. Rc8 Bd5 7895. Q8h6 Qe2 7896. Rd2 Qe4 7897. Rb2 Ra4 7898. Qh8 Raa1 7899. Rg8 Ba2 7900. Rgf8 Qh7 7901. Rce8 Qe4 7902. Rf2 Ka6 7903. Rb2 Qe3 7904. Rc2 Qe4 7905. Qh1 Nc3 7906. Q1h4 Rde1 7907. Rb2 Red1 7908. Rd2 Qe1 7909. Rb2 Ka7 7910. Qd4+ Ka6 7911. Qd8 Ka7 7912. Rg8 Rd5 7913. Rgf8 Rc5 7914. Qh2 Rd5 7915. Qh3 Bc4 7916. Qh2 Rb5 7917. Qh8 Rd5 7918. Rb5 Rd3 7919. Rb2 Ka6 7920. Re6+ Ka7 7921. Re3 Ka6 7922. Rbe2 Kb5 7923. Rb2+ Kc6 7924. Rd2 Kb5 7925. Qa8 Ra3 7926. Qd8 Ra4 7927. Ree8 Ra3 7928. Qe7 Ra4 7929. Qe3 Rc1 7930. Qe7 Qe4 7931. Rd8 Qe1 7932. Qh2 Rg8 7933. Qh8 Rh3 7934. Rde8 Rd3 7935. Qe4 Kc5 7936. Qe7+ Kd5 7937. Qb7+ Kc5 7938. Qbg7 Kb5 7939. Qb7+ Ka5 7940. Qa8+ Kb5 7941. Qb8+ Ka5 7942. Qf4 Kb6 7943. Qb8+ Kc5 7944. Qbh2 Kb6 7945. Ree2 Rh1 7946. Ree8 Ra5 7947. Rf2 Ra4 7948. Rg2 Ra5 7949. Rg1 Rgxg1 7950. Re4 Raa1 7951. Q2h3 Rg7 7952. Q8h6 Rdd7 7953. Rd4 Rgg1 7954. Qh7 Ba2 7955. Rc8 Ra7 7956. Qf3 Rc7 7957. Qd1 Kc6 7958. Qh6 Qg3 7959. Rd5 Rg2 7960. Qhh5 Rh4 7961. Qd3 Rhh2 7962. Rd7 Na4 7963. Qhh7 Bb3 7964. Qd6+ Kb5 7965. Qf4 Rh3 7966. Qff5+ Kb4 7967. Re7 Rgh2 7968. Qg7 R7c3 7969. Rf8 Rf2 7970. Rc8 Rfh2 7971. Qfg6 Rc7 7972. Qf5 Bf7 7973. Qgh7 Bb3 7974. Qc2 Rg2 7975. Qcf5 Ka3 7976. Rd7 Kb4 7977. Qe4+ Kb5 7978. Qef5+ Ka6 7979. Qf4 Kb5 7980. Rd2 Rhh2 7981. Rd7 Kc6 7982. Qd6+ Kb5 7983. Qdd3+ Kc6 7984. Rb8 Ba2 7985. Rc8 Kb6 7986. Qh5 Kc6 7987. Qa5 Nc3 7988. Qh5 Nb5 7989. Rd5 Nc3 7990. Qb1 Rh4 7991. Qd3 Rhh1 7992. Qdd1 Rh4 7993. Qh6 Rh1 7994. Ra8 Rgg1 7995. Rc8 Qh3 7996. Rd4 Qg3 7997. Rh4 Qe1 7998. Rd4 Rg3 7999. Qh7 Rgg1 8000. Rd2 Kb6 8001. Rd4 Rg4 8002. Qf3 Rgg1 8003. Qd5 Ra7 8004. Qf3 Rc2 8005. Qfh3 Rcc1 8006. Q7h5 Rd7 8007. Qh7 Bb3 8008. Rf8 Ba2 8009. Rg8 Bc4 8010. Rf8 Bd3 8011. Q7h6 Bc4 8012. Rf4 Rgg7 8013. Rd4 Ra3 8014. Re4 Raa1 8015. Re7 Rd3 8016. Re4 Rc2 8017. Qh8 Rcc1 8018. Rf4 Rgg1 8019. Re4 Nd1 8020. Qh2 Nc3 8021. Qg2 Ra5 8022. Qgh2 Rgg3 8023. Ree8 Rgg1 8024. Q8h3 Rxh3 8025. Rf7 Na2 8026. Qd2 Rhg3 8027. Rb7+ Kc5 8028. Ra7 Rgh3 8029. Rg7 Rf3+ 8030. Qf4 Rb3 8031. Qh2 Qe2 8032. Qh6 Qf2+ 8033. Ke7 Raa3 8034. Rgg8 Qc2 8035. Qa6 Rbb1 8036. Qc8+ Kb6 8037. Kd8 Qc3 8038. Qc7+ Kb5 8039. Re2 Qd2+ 8040. Qd6 Qb4 8041. Re1 Rf3 8042. Re5+ Qc5 8043. Qc7 Rfb3 8044. Qg7 Rd3+ 8045. Rd5 Rdb3 8046. Re5 Be6 8047. Qc7 Bc4 8048. Rg2 Rf3 8049. Rg8 Rgd1+ 8050. Qd6 Rdg1 8051. Re4 Qb4 8052. Re5+ Ka4 8053. Re1 Kb5 8054. Rg7 Ra3 8055. Rg8 Rgg3 8056. Re2 Rgg1 8057. Qc7 Qd2+ 8058. Qd6 Qc3 8059. Qc7 Qc2 8060. Ree8 Qc3 8061. Qh7 Kb6 8062. Qc7+ Ka6 8063. Qc8+ Kb6 8064. Rg4 Qc2 8065. Rgg8 Rb4 8066. Ke7 Rbb1 8067. Qb7+ Kc5 8068. Qc8+ Kb4 8069. Qa6 Kc5 8070. Qf6 Rbb3 8071. Qa6 Rh2 8072. Qh6 Rhh1 8073. Kd8 Qf2 8074. Ke7 Rgd1 8075. Rg7 Rdg1 8076. Rf7 Ra5 8077. Rg7 Qe1+ 8078. Kf6 Qf2+ 8079. Ke5 Qe2+ 8080. Kf6 Rc2 8081. Qh2 Rcc1 8082. Rg4 Qe1 8083. Rg7 Raa3 8084. Qf4 Ra5 8085. Qd2 Rf3+ 8086. Qf4 Rfh3 8087. Qd2 R3h2 8088. Ra7 Rh3 8089. Qb2 Rhg3 8090. Qd2 Kb6 8091. Rb7+ Kc5 8092. Rf7 Kb6 8093. Qg5 Rgh3 8094. Qd2 Rg7 8095. Qh2 Rgg1 8096. Re4 Nc3 8097. Re8 Rb5 8098. Rff8 Ra5 8099. Ra8 Rxa8 8100. Qd6+ Ka7 8101. Re8 Bb5 8102. Re2 Rg6+ 8103. Kf5 Ba6 8104. Re5 R1h2 8105. Rc5 Rcc2 8106. Qd4 Bd3+ 8107. Qe4 Rb8 8108. Re5 Rbb2 8109. Rd5 Rb8 8110. Rd8 Rgb6 8111. Ke5 Qh1 8112. Kf5 Rc8 8113. Rh8 Rc5+ 8114. Kf4 Rd5 8115. Rd8 Rbb2 8116. Qg6 Rcg2 8117. Rd6 Rdb5 8118. Qg4 Be4 8119. Qe6 Ra2 8120. Rd3 Rab2 8121. Rd6 Re5 8122. Qg4 Reb5 8123. Re6 Bd3 8124. Rd6 Rh6 8125. Qg6 R6h3 8126. Qf5 Rd5 8127. Qg6 Rh6 8128. Rd8 R6h3 8129. Rf8 Rgc2 8130. Rd8 Na4 8131. Qe4 Nc3 8132. Rg8 Rb6 8133. Rd8 Rbh6 8134. Rh8 Rb6 8135. Rf8 Rc5 8136. Rh8 Rc7 8137. Kf5 Rc5+ 8138. Kg4 Rc8 8139. Kf5 Rg6 8140. Rd8 Rb6 8141. Kg5 Rcb8 8142. Kf5 Rb1 8143. Ke5 R1b6 8144. Re8 Qe1 8145. Rd8 Qd2 8146. Kf5 Qe1 8147. Rd5 Rg6 8148. Rd8 Rbb2 8149. Rd5 Rh8 8150. Re5 R8h3 8151. Rc5 Rb8 8152. Re5 Ra8 8153. Rc5 Be2 8154. Qd4 Bd3+ 8155. Kf4 Ba6 8156. Kf5 Rg1 8157. Qd6 Rg6 8158. Re5 Rc1 8159. Rc5 Rh1 8160. Re5 Rag8 8161. Re2 Ra8 8162. Rb2 Bb5 8163. Re2 Rg5+ 8164. Kf6 Rg6+ 8165. Ke5 Rgg1 8166. Kf6 Rc8 8167. Re8 Ra8 8168. Qd8 Bc4 8169. Qd6 Na4 8170. Rf8 Nc3 8171. Qe5 Kb6 8172. Qd6+ Ka5 8173. Qh2 Kb6 8174. Rb8+ Rxb8 8175. Qf2+ Ka5 8176. Qe2 Nd5+ 8177. Ke5 Rbb3 8178. Ke4 Rcb1 8179. Qe3 Rb6 8180. Kd4 R1h2 8181. Qe2 Ka4 8182. Qa2+ Kb5 8183. Qf2 Bf1 8184. Qe3 Rbb2 8185. Qc1 Rg4+ 8186. Qf4 Rg8 8187. Qf6 Rc3 8188. Qh6 Ne7 8189. Qh5+ Kc6 8190. Qc5+ Kd7 8191. Qe5 Rhe2 8192. Qb5+ Ke6 8193. Qc5 Kf6 8194. Qh5 Rgb8 8195. Qc5 Rg8 8196. Qa5 Ke6 8197. Qc5 Rh8 8198. Qb5 Rg8 8199. Qg5 Kd7 8200. Qb5+ Kc8 8201. Qe5 Kd7 8202. Qh8 Rh2 8203. Qe5 Rf8 8204. Qc5 Rg8 8205. Qa3 Kc6 8206. Qc5+ Kb7 8207. Qh5 Kc6 8208. Qh7 Kb5 8209. Qh5+ Rc5 8210. Qh6 Rc3 8211. Qd2 Nd5 8212. Qh6 Rh1 8213. Qf6 Rhh2 8214. Qf8 Rch3 8215. Qf6 Qe2 8216. Qf4 Qe1 8217. Qc1 Rg4+ 8218. Qf4 Rg1 8219. Qc1 Nf4 8220. Qe3 Nd5 8221. Qf4 Rb1 8222. Qe3 Rhh6 8223. Qf2 R6h3 8224. Qf5 Bc4 8225. Qf2 Ka4 8226. Qa2+ Kb5 8227. Qe2 Ka4 8228. Qe5 Ka5 8229. Qe2 Rf2 8230. Qe3 Rfh2 8231. Qg3 Rhh1 8232. Qe3 R6b4 8233. Ke4 Rb6 8234. Kf5 R6b3 8235. Ke4 Ba6 8236. Qe2 Bc4 8237. Kf5 Rc1 8238. Ke4 Rb5 8239. Ke5 Rbb3 8240. Qe3 Rb8 8241. Qe2 Nb4 8242. Kf6 Nd5+ 8243. Kf7 Nc3+ 8244. Kf6 Nb1 8245. Qf2 Nc3 8246. Qf4 Kb6 8247. Qf2+ Qe3 8248. Qh2 Qe1 8249. Qxb8+ Kc6 8250. Qe5 Rd3 8251. Qe4+ Rd5 8252. Qc2 Qf2+ 8253. Ke7 Rd2 8254. Qa4+ Bb5 8255. Qe4+ Kc5 8256. Qe5+ Kc6 8257. Qf6+ Kb7 8258. Qh4 Qd4 8259. Kf8 Kc7 8260. Qe7+ Kc6 8261. Qe2 Qg4 8262. Qe7 Rd4 8263. Qb4 Rd5 8264. Qa4 Rh3 8265. Qc4+ Kd7 8266. Qa4 Ra1 8267. Qd1 Kd8 8268. Qd3 Kc8 8269. Kf7 Rgc1 8270. Kf8 Rg1 8271. Qc2 Kd8 8272. Qd3 Qd7 8273. Qd1 Qg4 8274. Qa4 Kd7 8275. Qd1 Rc1 8276. Qa4 Rg2 8277. Qc4 Rgg1 8278. Qa2 Kc6 8279. Qc4+ Rc5 8280. Qa4 Rd5 8281. Qa1 Rhh1 8282. Qa4 Rhh5 8283. Qb4 Rhh1 8284. Ke7 Rd4 8285. Kf8 Rd3 8286. Qe7 Rd4 8287. Ke8 Rd2 8288. Kf8 Qa4 8289. Qe2 Qg4 8290. Qf2 Qd4 8291. Qe2 Kc7 8292. Qe7+ Kc6 8293. Qh4 Kc7 8294. Qh3 Kb7 8295. Qh4 Qf4+ 8296. Ke7 Qd4 8297. Qh6 Qf2 8298. Qh4 Bc4 8299. Qf6 Bb5 8300. Ke6 Kc6 8301. Ke7+ Kc5 8302. Qe5+ Kc6 8303. Qe4+ Kc5 8304. Qa4 Kc6 8305. Qb3 Bc4 8306. Qa4+ Kd5 8307. Qc2 Kc6 8308. Qf5 Rd5 8309. Qc2 Qa7+ 8310. Kf6 Qf2+ 8311. Qf5 Qe1 8312. Qc2 Rg2 8313. Qe4 Rgg1 8314. Qf4 Rd3 8315. Qe4+ Kb6 8316. Qe5 Kc6 8317. Ke7 Rdh3 8318. Kf6 Bg8 8319. Qb8 Bc4 8320. Qd8 Kb7 8321. Qc8+ Kb6 8322. Qb8+ Ka5 8323. Qg3 Bf7 8324. Qxe1 Kb6 8325. Qh4 R1h2 8326. Qf2+ Re3 8327. Qf5 Rce1 8328. Qf4 Nd5+ 8329. Kf5 Ne7+ 8330. Kf6 Nc8 8331. Qf5 Rg4 8332. Qh5 Rf4+ 8333. Kg5 Rd4 8334. Kf5 Kc5 8335. Kf6+ Rd5 8336. Qf5 Rg1 8337. Qg4 Red3 8338. Qd7 Ra3 8339. Qe8 Raa2 8340. Qh8 Rd4 8341. Qh7 Kb4 8342. Qe4 Kc5 8343. Qg2 Rhh4 8344. Qh3 Rag2 8345. Qb3 Ra2 8346. Qh3 Kd6 8347. Qg2 Kc5 8348. Qb2 Rh2 8349. Qg2 Ra3 8350. Qe4 Raa2 8351. Qg6 Kb4 8352. Qe4 Ka3 8353. Qh7 Kb4 8354. Ke5 Kc5 8355. Kf6 Re4 8356. Qh8 Rd4 8357. Qh3 Rd5 8358. Qh8 Rc1 8359. Qe8 Rg1 8360. Qe4 Ra3 8361. Qe8 Rga1 8362. Qd7 Rg1 8363. Qh3 Rad3 8364. Qd7 Ra1 8365. Qg4 Rg1 8366. Qg2 Re3 8367. Qg4 Rd7 8368. Qf5+ Rd5 8369. Qe4 Rge1 8370. Qf5 Kc4 8371. Qh5 Kc5 8372. Qf3 Rd4 8373. Qh5+ Bd5 8374. Kf5 Bf7 8375. Qh7 Kb6 8376. Qh5 Re8 8377. Kg5 R8e3 8378. Kf6 Rf4+ 8379. Kg5 Rg4+ 8380. Kf6 Ra4 8381. Qf5 Rg4 8382. Qh7 Rgg1 8383. Qf5 Rhh3 8384. Qf4 Rh2 8385. Kf5 Ne7+ 8386. Kf6 Nd5+ 8387. Kf5 Nc3 8388. Kf6 Rhh1 8389. Qf5 Rh2 8390. Qf3 Rc1 8391. Qf5 Reh3 8392. Qf2+ Re3 8393. Qh4 Reh3 8394. Qg3 Rhh1 8395. Qh4 Rg4 8396. Qe1 Rgg1 8397. Qe6+ Ka5 8398. Qe1 Rg5 8399. Qxc1 Rf3+ 8400. Ke7 Rfg3 8401. Qd2 Rf1 8402. Qf2 Ka4 8403. Qf5 Rg6 8404. Qd5 Nb5 8405. Qa2+ Kb4 8406. Qc2 Ka5 8407. Qc1 Rd1 8408. Qg5 Rd8 8409. Qf6 Nd6 8410. Qe6 Rgg8 8411. Qe4 R8g6 8412. Qe2 Rh6 8413. Qe4 Ka6 8414. Qg6 Re8+ 8415. Kf6 Bb3 8416. Kg7 Ra8 8417. Qg5 Bd1 8418. Qg6 Rc8 8419. Qg4 Ra8 8420. Qg6 Rc3 8421. Qg5 Rg3 8422. Qg4 Bb3 8423. Qg5 Rhh8 8424. Qg6 Rh6 8425. Kf6 Re8 8426. Kg7 Bf7 8427. Kf6 Rg8 8428. Ke7 Re8+ 8429. Kd7 Rd8+ 8430. Ke7 Rf8 8431. Qe4 Rd8 8432. Qc4+ Ka5 8433. Qe4 Rh7 8434. Qe2 Rh6 8435. Qd1 Rhg6 8436. Qe2 Kb6 8437. Qe4 Ka5 8438. Qg4 Rgg8 8439. Qe4 Ne8 8440. Qe6 Nd6 8441. Qg4 Rg6 8442. Qe6 Rb3 8443. Qf6 Rbg3 8444. Qh8 Nb5 8445. Qf6 Na7 8446. Qg5+ Nb5 8447. Qe3 Rd1 8448. Qg5 Rf6 8449. Qc1 Rfg6 8450. Qc4 Rf1 8451. Qc1 Nd4 8452. Qc2 Nb5 8453. Qd1 Kb4 8454. Qc2 Rgf3 8455. Qa2 Rfg3 8456. Qh2 Ka4 8457. Qa2+ Ra3 8458. Qd5 Rag3 8459. Qe6 Nc3 8460. Qd5 Rc6 8461. Qf5 Rcg6 8462. Qc5 R6g5 8463. Qf5 Bh5 8464. Qf2 Bf7 8465. Kf6 Ka5 8466. Ke7 Be8 8467. Qd2 Bf7 8468. Kd6 Rh1 8469. Ke7 Rh8 8470. Qc1 Rh1 8471. Kf6 Rf3+ 8472. Ke7 Rfh3 8473. Kf6 Ka6 8474. Qxc3 Bd5 8475. Qb3 Be4 8476. Qc2 Rb3 8477. Qg2 Bb7 8478. Qh2 Ra5 8479. Qb8 Rf1+ 8480. Ke7 Re5+ 8481. Kd8 Rb4 8482. Qa7+ Kb5 8483. Qf2 Rg1 8484. Qd2 Rc5 8485. Qh6 Rbb1 8486. Qf6 Rbc1 8487. Qd6 Rg3 8488. Qe7 Rg7 8489. Qe3 Ka5 8490. Qe5 Rc3 8491. Qe3 Rg3 8492. Qe4 Ba8 8493. Qe7 Rcd3+ 8494. Ke8 Rdc3 8495. Kd8 Bc6 8496. Qe4 Ba8 8497. Qh7 Bb7 8498. Qe4 Rg2 8499. Qe3 Rg3 8500. Qc1 Rg7 8501. Qe3 Kb5 8502. Qe5 Ka5 8503. Qf5 Rc1 8504. Qe5 Re7 8505. Qe3 Rg7 8506. Qc3+ Kb5 8507. Qe3 Ra1 8508. Qe7 Rac1 8509. Qf8 Rg3 8510. Qe7 Rcg1 8511. Qd6 Rgc1 8512. Qf8 Rgg1 8513. Qd6 Kb4 8514. Qf6 Kb5 8515. Qf4 Rb1 8516. Qf6 Rbe1 8517. Qh6 Rb1 8518. Qf8 Rb4 8519. Qh6 Ka4 8520. Qd2 Kb5 8521. Qf2 Re5 8522. Qd2 Rf1 8523. Qf2 Ka6 8524. Qa7+ Kb5 8525. Qb8 Ka6 8526. Kd7 Rb3 8527. Kd8 Ref5 8528. Ke7 Re5+ 8529. Kd7 Ra5 8530. Ke7 Bf3 8531. Kf6 Bb7+ 8532. Kg6 Rh1 8533. Kf6 Rbb1 8534. Qh2 Rb3 8535. Qb2 Rg5 8536. Qh2 Bc8 8537. Qg2 Bb7 8538. Kf7 Be4 8539. Kf6 Rg4 8540. Qc2 Rg5 8541. Ke7 Rbh3 8542. Kf6 Rg4 8543. Qb3 Rg5 8544. Qb1 Bd5 8545. Qb3 Bg8 8546. Qc3 Bd5 8547. Qd4 Bf7 8548. Qc3 Kb6 8549. Qxh3 Ka7 8550. Ke7 Ka6 8551. Kd6 Rg6+ 8552. Ke5 Bd5 8553. Qf1+ Kb7 8554. Kf5 Rg7 8555. Qc1 Rg8 8556. Qa1 Rf8+ 8557. Ke5 Ba2 8558. Qb1+ Bb3 8559. Qf1 Bc2 8560. Qf4 Rc8 8561. Qa4 Rc7 8562. Kf6 Bh7 8563. Qb3+ Kc6 8564. Qc2+ Kd7 8565. Kg7 Bg8 8566. Qc6+ Ke7 8567. Qc3 Rc5 8568. Qc2 Bh7 8569. Qc3 Bg8 8570. Qa5 Rc7 8571. Qc3 Kd7 8572. Qc6+ Ke7 8573. Qc2 Kd7 8574. Qh2 Bh7 8575. Qc2 Bf5 8576. Kf6 Bh7 8577. Qe2 Kc6 8578. Qc2+ Kb6 8579. Qb3+ Kc6 8580. Qd1 Kb7 8581. Qb3+ Ka8 8582. Qa4+ Kb7 8583. Ke6 Bc2 8584. Kf6 Rh2 8585. Ke5 Rh1 8586. Ke6 Rc8 8587. Ke5 Rc3 8588. Qf4 Rc8 8589. Qe3 Rf8 8590. Qf4 Rfh8 8591. Qf1 Rf8 8592. Qc4 Bb3 8593. Qf1 Kc8 8594. Qb1 Kb7 8595. Qd1 Ba2 8596. Qb1+ Kc8 8597. Qa1 Kb7 8598. Kd4 Bd5 8599. Ke5 Ra8 8600. Kf5 Rf8+ 8601. Qf6 Rg8 8602. Qa1 Ba2 8603. Qc1 Bd5 8604. Qc2 Rg7 8605. Qc1 Bb3 8606. Qf1 Bd5 8607. Qg1 Rg6 8608. Qf1 Rgh6 8609. Ke5 Rg6 8610. Qf2 Ka6 8611. Qf1+ Bc4 8612. Qh3 Bd5 8613. Qg4 Bf7 8614. Qh3 Rg4 8615. Kd6 Rg6+ 8616. Qe6 Rg5 8617. Qh3 Rb1 8618. Ke7 Rh1 8619. Qf3 Ka7 8620. Qh3 Rg7 8621. Kf6 Rg5 8622. Qa3+ Kb6 8623. Qh3 Kc5 8624. Kxf7 Rgg1 8625. Qg3 Rh8 8626. Qb3 Re1 8627. Qa2 Re7+ 8628. Kf6 Re3 8629. Kg5 Ree8 8630. Qa5+ Kc4 8631. Kf6 Re6+ 8632. Kg5 Rc6 8633. Qe5 Rg6+ 8634. Kf5 Rgh6 8635. Qe2+ Kb3 8636. Ke4 Re8+ 8637. Kd3 Ree6 8638. Qf3 Re5 8639. Qg2 Rhh5 8640. Qf3 Ka3 8641. Qh3 Rh7 8642. Qg2 Rd7+ 8643. Kc4 Rde7 8644. Kd3 Rd7+ 8645. Kc3 Rh7 8646. Kd3 Ra7 8647. Qh3 Rh7 8648. Qf5 Rh5 8649. Qh3 Rb5 8650. Qf3 Rbe5 8651. Qf4 Kb3 8652. Qf3 Reg5 8653. Qg2 Re5 8654. Qe4 Rh6 8655. Qg2 Rg5 8656. Qf3 Re5 8657. Qc6 Ree6 8658. Qf3 Ka4 8659. Qe2 Kb3 8660. Qe4 Re8 8661. Qe2 Rd8+ 8662. Ke4 Re8+ 8663. Kf4 Reh8 8664. Ke4 Rg8 8665. Kf5 Rgh8 8666. Qf2 Kc4 8667. Qe2+ Kc5 8668. Qe5+ Kc4 8669. Qd6 Rg6 8670. Qe5 Rd6 8671. Kg5 Rg6+ 8672. Kf4 Rc6 8673. Kg5 Rd8 8674. Qa5 Rh8 8675. Kf5 Re6 8676. Kg5 Re5+ 8677. Kf6 Re6+ 8678. Kf5 Ree8 8679. Kf6 Kd4 8680. Kg5 Kc4 8681. Qe1 Kc5 8682. Qa5+ Kd4 8683. Qa2 Kc5 8684. Qa6 Re3 8685. Qa2 Kc6 8686. Kf6 Kc5 8687. Kf7 Re7+ 8688. Kf6 Re1 8689. Kf7 Kd6 8690. Qb3 Kc5 8691. Qa4 Rg1 8692. Qb3 Rc1 8693. Qg3 Rg1 8694. Qg6 Rhh1 8695. Qg3 Re1 8696. Qh3 Reg1 8697. Qh7 Rg5 8698. Qh3 Kc6 8699. Qxh1+ Kb6 8700. Qg1+ Ka5 8701. Qe1+ Ka4 8702. Ke8 Rg1 8703. Qa1+ Kb4 8704. Qe5 Rb1 8705. Qc5+ Kb3 8706. Qc7 Rf1 8707. Qa7 Rg1 8708. Qa1 Rh1 8709. Qg7 Kb4 8710. Qg2 Kb3 8711. Qg4 Rh4 8712. Qg2 Rf4 8713. Qc2+ Kb4 8714. Qc7 Rf1 8715. Qh2 Rf7 8716. Qh1 Kc5 8717. Qh6 Ra7 8718. Qh1 Rf7 8719. Qd5+ Kb4 8720. Qh1 Ka5 8721. Qh2 Kb4 8722. Qg3 Rf1 8723. Qh2 Kb5 8724. Qc7 Kb4 8725. Qd7 Rf4 8726. Qc7 Ka4 8727. Qc2+ Kb4 8728. Qd2+ Kb3 8729. Qc2+ Ka3 8730. Qg2 Kb3 8731. Kd7 Rh4 8732. Ke8 Kc3 8733. Qg4 Kb3 8734. Qd4 Rh1 8735. Qg4 Kc2 8736. Qg2+ Kb3 8737. Qc6 Kb4 8738. Qg2 Rf1 8739. Qg7 Rh1 8740. Qg5 Kb3 8741. Qg7 Rh7 8742. Qa1 Rh1 8743. Kf7 Rg1 8744. Ke8 Rb1 8745. Qa7 Rg1 8746. Qa8 Rf1 8747. Qa7 Rf2 8748. Qc7 Rf1 8749. Qe5 Rb1 8750. Qc7 Rh1 8751. Qc5 Rb1 8752. Qc1 Kb4 8753. Qc5+ Ka4 8754. Qe5 Kb4 8755. Kf8 Rg1 8756. Ke8 Ka4 8757. Qa1+ Kb4 8758. Qe1+ Ka4 8759. Qc3 Rg5 8760. Qe1 Rh5 8761. Kf7 Rg5 8762. Qd1+ Ka5 8763. Qe1+ Kb5 8764. Qg1 Ka5 8765. Qg2 Kb6 8766. Qg1+ Kb5 8767. Qh1 Kb6 8768. Qc1 Kb5 8769. Qa1 Kc6 8770. Qh1+ Kd7 8771. Kf6 Ke8 8772. Qg2 Rg8 8773. Ke6 Rg7 8774. Qxg7 Kd8 8775. Qh7 Kc8 8776. Qg7 Kb8 8777. Kf5 Ka8 8778. Qc3 Kb7 8779. Kg6 Ka8 8780. Qd3 Kb8 8781. Kf7 Kc7 8782. Kf6 Kb7 8783. Qd7+ Kb8 8784. Qd2 Kc7 8785. Qc3+ Kb6 8786. Kg6 Kb7 8787. Qc2 Ka7 8788. Qc7+ Ka8 8789. Qg3 Kb7 8790. Qg1 Kc6 8791. Qf1 Kb7 8792. Kg5 Ka8 8793. Qf4 Ka7 8794. Qc1 Ka8 8795. Qc3 Ka7 8796. Qc2 Ka8 8797. Qc8+ Ka7 8798. Qc7+ Ka8 8799. Qc8+ Ka7 8800. Qc2 Ka8 8801. Qc3 Ka7 8802. Qc1 Ka8 8803. Qf4 Ka7 8804. Qf1 Ka8 8805. Qd1 Kb7 8806. Qf1 Kb8 8807. Kg6 Kb7 8808. Qh3 Kc6 8809. Qf1 Kc5 8810. Qg1+ Kc6 8811. Qa1 Kb7 8812. Qg1 Ka8 8813. Qg3 Kb7 8814. Qc7+ Ka8 8815. Qd8+ Ka7 8816. Qc7+ Ka6 8817. Qc2 Ka7 8818. Qf2+ Kb7 8819. Qc2 Kb6 8820. Qc3 Kb7 8821. Kf6 Kb6 8822. Qb2+ Kc7 8823. Qc3+ Kd6 8824. Qd2+ Kc7 8825. Qc2+ Kb8 8826. Qd2 Ka8 8827. Qd7 Kb8 8828. Qd4 Kb7 8829. Qd7+ Ka8 8830. Qd3 Kb7 8831. Qb5+ Kc7 8832. Qd3 Kb6 8833. Kf7 Kc7 8834. Qh3 Kb8 8835. Qd3 Ka7 8836. Kg6 Kb8 8837. Qe3 Ka8 8838. Qd3 Kb7 8839. Qc3 Ka8 8840. Kf5 Kb7 8841. Qg7+ Ka8 8842. Qg6 Kb8 8843. Qg7 Kc8 8844. Ke6 Kb8 8845. Qh7 Kc8 8846. Qh6 Kd8 8847. Qh7 Ke8 8848. Qg7 Kd8 8849. Qd7++

==> anc/longest_check.c <==
/*
 * longest_check.c -- an independent FIDE-rules chess checker.
 * ===========================================================================
 *
 * WHY THIS FILE EXISTS
 *
 *   The reference game in data/longest.pgn was built and replayed with
 *   python-chess.  A reader who wants to be convinced the game is legal
 *   should not have to take one library's move generator on faith.  This
 *   program re-derives the rules from the FIDE Laws of Chess and re-checks
 *   the game with a deliberately different implementation.
 *
 *   Independence is the entire point, so this file was written without
 *   reading python-chess.  Where a rule is subtle, the governing FIDE
 *   article is cited in a comment, numbered as in the Laws effective
 *   1 January 2023: Art. 3.7 (pawn moves, en passant, promotion),
 *   Art. 3.8 (castling), Art. 5.2.2 (dead position), Art. 9.2.2
 *   (identity of positions), Art. 9.6.1 / 9.6.2 (fivefold repetition and the
 *   75-move rule).
 *
 *   The two implementations also differ in representation.  python-chess is
 *   bitboard based; this file is a 0x88 mailbox with pseudo-legal generation
 *   filtered by make / king-attacked / unmake.  Implementations that share a
 *   representation tend to share bugs.  Implementations that do not, do not.
 *
 * BUILD
 *
 *   gcc -std=c99 -O2 -Wall -Wextra -Werror -pedantic \
 *       -o /tmp/lc checker/longest_check.c
 *
 *   One translation unit, C99, standard library only, and no dynamic
 *   allocation anywhere: every buffer in this file is a fixed-size array.
 *
 * WHAT IT DOES
 *
 *   The board, FEN input/output, legal move generation, perft (the move
 *   generator's self-test) against an external table of authoritative node
 *   counts, a table of hand-written rule cases that pins the individual Laws
 *   by name, a PGN/SAN reader, and then adjudication: the FIDE rules that end
 *   a game on their own -- checkmate, stalemate, insufficient material,
 *   fivefold repetition (Art. 9.6.1) and the 75-move rule (Art. 9.6.2) --
 *   applied after every ply, with an optional per-ply trace.
 *
 *   It also re-runs the four claims about the rules of chess that the
 *   home-rank lemma in src/long_chess/bound/invariant.py leans on -- [H1]
 *   [H2] [H5] [H6] -- over a corpus of positions this program walks for
 *   itself.  That check exists on the python side too, which is precisely
 *   why it is here: passing it there leaves python-chess inside the chain of
 *   things a reader has to trust.  See --corpus.
 *
 *   The reader is part of the independence claim, not a convenience.  SAN is
 *   not a move list: "Nge4" says where a knight is going and leaves the reader
 *   to work out which knight can legally get there, so resolving SAN is move
 *   generation.  Letting some other program parse the file and hand this one
 *   the resulting moves would leave that program's move generator inside the
 *   chain of things a reader has to trust.
 *
 *   Nothing about the game under test is compiled in.  How long that game is
 *   and how it ends are claims, supplied on the command line as --expect-plies
 *   and --expect-termination and compared against what the replay actually
 *   found.  MAX_GAME_PLIES is the size of an array and nothing else; it is set
 *   far above any plausible game precisely so that it cannot be mistaken for
 *   knowledge of the answer.
 *
 * USAGE
 *
 *   longest_check --perft "<FEN>" <depth>
 *   longest_check --perft-divide "<FEN>" <depth>
 *   longest_check --perft-suite [--max-depth D]
 *   longest_check --rule-cases
 *   longest_check --corpus <positions> [--seed S]
 *   longest_check <file.pgn> [--trace FILE] [--expect-plies N]
 *                            [--expect-termination NAME] [--dump-uci FILE]
 *                            [--dump-moves FILE]
 *
 *   Exit status: 0 accepted, 1 rejected (or an expectation not met),
 *   2 bad command line.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

/* ------------------------------------------------------------------------ */
/* Fixed capacities.  Nothing in this program allocates.                     */
/* ------------------------------------------------------------------------ */

/* No chess position has more than 218 legal moves; 256 is a safe ceiling. */
#define MAX_MOVES 256

/* Reserved for the replay phase.  The game under test is far shorter than
 * this; the bound is deliberately generous so the program does not encode
 * any assumption about the length it is asked to verify. */
#define MAX_GAME_PLIES 65536
#define REPETITION_SLOTS 131072

/* A FEN string never exceeds ~90 bytes; round up for comfort. */
#define MAX_FEN 128

/* The longest movetext token in a PGN is a move number ("8849.") or a SAN
 * move ("Qa1xb2+"); 32 bytes is several times either. */
#define MAX_TOKEN 32

/* Art. 2.1-2.4: the array both players start from.  A PGN can only say
 * otherwise with a [FEN] tag, which the reader below refuses rather than
 * skips. */
#define START_FEN "rnbqkbnr/pppppppp/8/8/8/8/PPPPPPPP/RNBQKBNR w KQkq - 0 1"

/* ------------------------------------------------------------------------ */
/* Board representation: 0x88 mailbox.                                      */
/*                                                                          */
/* The board is a 16x8 array.  A square index packs rank in the high nibble */
/* and file in the low nibble, so a1 = 0x00, h1 = 0x07, a8 = 0x70,          */
/* h8 = 0x77.  The right-hand 8 columns of every rank are off-board padding.*/
/* An index is on the board exactly when (index & 0x88) == 0, which makes    */
/* the "did this ray fall off the edge" test a single mask -- including file */
/* wrap-around, which is the bug a plain 8x8 array invites.                  */
/* ------------------------------------------------------------------------ */

#define ON_BOARD(sq) ((sq) >= 0 && ((sq) & 0x88) == 0)
#define RANK_OF(sq) ((sq) >> 4)
#define FILE_OF(sq) ((sq) & 7)
#define SQUARE_OF(file, rank) (((rank) << 4) | (file))

#define SQ_NONE (-1)

enum {
    SQ_A1 = 0x00, SQ_B1 = 0x01, SQ_C1 = 0x02, SQ_D1 = 0x03,
    SQ_E1 = 0x04, SQ_F1 = 0x05, SQ_G1 = 0x06, SQ_H1 = 0x07,
    SQ_A8 = 0x70, SQ_B8 = 0x71, SQ_C8 = 0x72, SQ_D8 = 0x73,
    SQ_E8 = 0x74, SQ_F8 = 0x75, SQ_G8 = 0x76, SQ_H8 = 0x77
};

/* Piece encoding: colour in bit 3, type in bits 0-2.  EMPTY is 0, so the
 * colour of EMPTY is meaningless and every caller must test for EMPTY first. */
enum { EMPTY = 0, PAWN = 1, KNIGHT = 2, BISHOP = 3, ROOK = 4, QUEEN = 5, KING = 6 };
enum { WHITE = 0, BLACK = 1 };

#define MAKE_PIECE(colour, type) (((colour) << 3) | (type))
#define PIECE_TYPE(piece) ((piece) & 7)
#define PIECE_COLOUR(piece) (((piece) >> 3) & 1)

/* Castling rights, one bit each (Art. 3.8.2). */
enum {
    CASTLE_WK = 1,  /* White may castle kingside  (e1-g1, rook h1) */
    CASTLE_WQ = 2,  /* White may castle queenside (e1-c1, rook a1) */
    CASTLE_BK = 4,  /* Black may castle kingside  (e8-g8, rook h8) */
    CASTLE_BQ = 8   /* Black may castle queenside (e8-c8, rook a8) */
};

/* Move flags.  A move carries at most one of these. */
enum {
    MF_NORMAL       = 0,
    MF_DOUBLE_PUSH  = 1, /* pawn advanced two squares; sets the ep target   */
    MF_EN_PASSANT   = 2, /* pawn captured en passant (Art. 3.7.3.1-3.7.3.2) */
    MF_CASTLE_KING  = 4, /* kingside castling (Art. 3.8.2)                  */
    MF_CASTLE_QUEEN = 8  /* queenside castling (Art. 3.8.2)                 */
};

typedef struct {
    int board[128];        /* 0x88 mailbox; off-board slots stay EMPTY */
    int side_to_move;      /* WHITE or BLACK */
    int castling;          /* OR of the CASTLE_* bits */
    int ep_square;         /* square a pawn may be captured ON, or SQ_NONE */
    int halfmove_clock;    /* plies since the last capture or pawn move */
    int fullmove_number;   /* starts at 1, increments after Black's move */
    int king_square[2];    /* cached so the legality filter is cheap */
} Position;

typedef struct {
    int from;
    int to;
    int promotion;         /* EMPTY, or QUEEN / ROOK / BISHOP / KNIGHT */
    int flags;             /* one of the MF_* values */
} Move;

/* Everything make_move() destroys, so unmake_move() can put it back. */
typedef struct {
    Move move;
    int captured_piece;    /* EMPTY if the move was not a capture */
    int captured_square;   /* differs from move.to only for en passant */
    int castling;
    int ep_square;
    int halfmove_clock;
    int fullmove_number;
} Undo;

/* Ray and step offsets in 0x88 space.  A rank step is 16, a file step is 1. */
static const int KNIGHT_DIRS[8] = { -33, -31, -18, -14, 14, 18, 31, 33 };
static const int KING_DIRS[8]   = { -17, -16, -15,  -1,  1, 15, 16, 17 };
static const int BISHOP_DIRS[4] = { -17, -15, 15, 17 };
static const int ROOK_DIRS[4]   = { -16,  -1,  1, 16 };

/* Promotion choices, Art. 3.7.3.3: queen, rook, bishop or knight of the same
 * colour.  Underpromotions are distinct moves, which is exactly why perft
 * node counts explode once a pawn can reach the last rank. */
static const int PROMOTION_PIECES[4] = { QUEEN, ROOK, BISHOP, KNIGHT };

/* ------------------------------------------------------------------------ */
/* Small helpers                                                            */
/* ------------------------------------------------------------------------ */

/* Reads a square that may be off the board.  Returns -1 for off-board, which
 * can never equal a piece code, so callers can compare without a guard. */
static int piece_at(const Position *pos, int sq)
{
    if (!ON_BOARD(sq)) {
        return -1;
    }
    return pos->board[sq];
}

static char piece_to_char(int piece)
{
    static const char *letters = ".pnbrqk";
    char c;

    if (piece == EMPTY) {
        return '.';
    }
    c = letters[PIECE_TYPE(piece)];
    if (PIECE_COLOUR(piece) == WHITE) {
        c = (char)(c - 'a' + 'A');
    }
    return c;
}

/* Returns EMPTY for a character that is not a piece letter. */
static int piece_from_char(char c)
{
    switch (c) {
    case 'P': return MAKE_PIECE(WHITE, PAWN);
    case 'N': return MAKE_PIECE(WHITE, KNIGHT);
    case 'B': return MAKE_PIECE(WHITE, BISHOP);
    case 'R': return MAKE_PIECE(WHITE, ROOK);
    case 'Q': return MAKE_PIECE(WHITE, QUEEN);
    case 'K': return MAKE_PIECE(WHITE, KING);
    case 'p': return MAKE_PIECE(BLACK, PAWN);
    case 'n': return MAKE_PIECE(BLACK, KNIGHT);
    case 'b': return MAKE_PIECE(BLACK, BISHOP);
    case 'r': return MAKE_PIECE(BLACK, ROOK);
    case 'q': return MAKE_PIECE(BLACK, QUEEN);
    case 'k': return MAKE_PIECE(BLACK, KING);
    default:  return EMPTY;
    }
}

/* Writes three bytes: file letter, rank digit, NUL. */
static void square_to_string(int sq, char *out)
{
    out[0] = (char)('a' + FILE_OF(sq));
    out[1] = (char)('1' + RANK_OF(sq));
    out[2] = '\0';
}

/* Returns SQ_NONE if the two characters are not a square name. */
static int square_from_string(const char *text)
{
    int file, rank;

    if (text[0] < 'a' || text[0] > 'h' || text[1] < '1' || text[1] > '8') {
        return SQ_NONE;
    }
    file = text[0] - 'a';
    rank = text[1] - '1';
    return SQUARE_OF(file, rank);
}

/* Long algebraic ("e2e4", "e7e8q").  Writes at most six bytes. */
static void move_to_string(Move move, char *out)
{
    square_to_string(move.from, out);
    square_to_string(move.to, out + 2);
    if (move.promotion != EMPTY) {
        out[4] = piece_to_char(MAKE_PIECE(BLACK, move.promotion));
        out[5] = '\0';
    }
}

static const char *skip_spaces(const char *s)
{
    while (*s == ' ' || *s == '\t') {
        s++;
    }
    return s;
}

/* ------------------------------------------------------------------------ */
/* FEN input                                                                */
/* ------------------------------------------------------------------------ */

static int fen_error(const char *reason)
{
    fprintf(stderr, "error: bad FEN (%s)\n", reason);
    return 0;
}

/* Parses a FEN record into `pos`.  Returns 1 on success, 0 on failure (with
 * a message on stderr).  The halfmove clock and fullmove number may be
 * omitted, in which case they default to 0 and 1.  Everything parsed is
 * stored verbatim, so position_to_fen() reproduces the input exactly. */
static int parse_fen(Position *pos, const char *fen)
{
    const char *s = fen;
    int rank = 7;
    int file = 0;
    int i;
    int kings[2];

    for (i = 0; i < 128; i++) {
        pos->board[i] = EMPTY;
    }
    pos->side_to_move = WHITE;
    pos->castling = 0;
    pos->ep_square = SQ_NONE;
    pos->halfmove_clock = 0;
    pos->fullmove_number = 1;
    pos->king_square[WHITE] = SQ_NONE;
    pos->king_square[BLACK] = SQ_NONE;
    kings[WHITE] = 0;
    kings[BLACK] = 0;

    /* Field 1: piece placement, rank 8 first, files a..h within a rank. */
    while (*s != '\0' && *s != ' ') {
        if (*s == '/') {
            if (file != 8) {
                return fen_error("rank does not describe eight files");
            }
            rank--;
            file = 0;
            s++;
            continue;
        }
        if (*s >= '1' && *s <= '8') {
            file += *s - '0';
            s++;
            continue;
        }
        {
            int piece = piece_from_char(*s);
            int sq;

            if (piece == EMPTY) {
                return fen_error("unknown piece letter");
            }
            if (rank < 0 || rank > 7 || file < 0 || file > 7) {
                return fen_error("piece placed outside the board");
            }
            sq = SQUARE_OF(file, rank);
            pos->board[sq] = piece;
            if (PIECE_TYPE(piece) == KING) {
                pos->king_square[PIECE_COLOUR(piece)] = sq;
                kings[PIECE_COLOUR(piece)]++;
            }
            file++;
            s++;
        }
    }
    if (rank != 0 || file != 8) {
        return fen_error("placement does not cover eight ranks");
    }
    if (kings[WHITE] != 1 || kings[BLACK] != 1) {
        return fen_error("each side needs exactly one king");
    }

    /* Field 2: side to move. */
    s = skip_spaces(s);
    if (*s == 'w') {
        pos->side_to_move = WHITE;
    } else if (*s == 'b') {
        pos->side_to_move = BLACK;
    } else {
        return fen_error("side to move must be w or b");
    }
    s++;

    /* Field 3: castling availability (Art. 3.8.2). */
    s = skip_spaces(s);
    if (*s == '-') {
        s++;
    } else {
        while (*s != '\0' && *s != ' ') {
            switch (*s) {
            case 'K': pos->castling |= CASTLE_WK; break;
            case 'Q': pos->castling |= CASTLE_WQ; break;
            case 'k': pos->castling |= CASTLE_BK; break;
            case 'q': pos->castling |= CASTLE_BQ; break;
            default:  return fen_error("unknown castling letter");
            }
            s++;
        }
    }

    /* Field 4: en passant target square (Art. 3.7.3.1-3.7.3.2).  This
     * names the square a capturing pawn would move TO, not the square the
     * captured pawn is standing on. */
    s = skip_spaces(s);
    if (*s == '-') {
        s++;
    } else {
        pos->ep_square = square_from_string(s);
        if (pos->ep_square == SQ_NONE) {
            return fen_error("bad en passant square");
        }
        s += 2;
    }

    /* Fields 5 and 6: halfmove clock and fullmove number, both optional. */
    s = skip_spaces(s);
    if (*s != '\0') {
        char *end;
        long value = strtol(s, &end, 10);

        if (end == s || value < 0) {
            return fen_error("bad halfmove clock");
        }
        pos->halfmove_clock = (int)value;
        s = skip_spaces(end);
    }
    if (*s != '\0') {
        char *end;
        long value = strtol(s, &end, 10);

        if (end == s || value < 1) {
            return fen_error("bad fullmove number");
        }
        pos->fullmove_number = (int)value;
    }
    return 1;
}

/* ------------------------------------------------------------------------ */
/* FEN output                                                               */
/* ------------------------------------------------------------------------ */

static void fen_append_char(char *buf, int *n, char c)
{
    if (*n < MAX_FEN - 1) {
        buf[(*n)++] = c;
    }
}

static void fen_append_int(char *buf, int *n, int value)
{
    char digits[16];
    int len = 0;

    if (value <= 0) {
        fen_append_char(buf, n, '0');
        return;
    }
    while (value > 0 && len < (int)sizeof digits) {
        digits[len++] = (char)('0' + value % 10);
        value /= 10;
    }
    while (len > 0) {
        fen_append_char(buf, n, digits[--len]);
    }
}

/* Writes the FEN of `pos` into `out` (at most `size` bytes including NUL),
 * spelling the en passant field with `ep_square` rather than with the
 * position's own.  The two callers below say why that is a parameter. */
static void write_fen(const Position *pos, int ep_square, char *out, size_t size)
{
    char buf[MAX_FEN];
    int n = 0;
    int rank, file;

    for (rank = 7; rank >= 0; rank--) {
        int empty = 0;

        for (file = 0; file < 8; file++) {
            int piece = pos->board[SQUARE_OF(file, rank)];

            if (piece == EMPTY) {
                empty++;
                continue;
            }
            if (empty > 0) {
                fen_append_char(buf, &n, (char)('0' + empty));
                empty = 0;
            }
            fen_append_char(buf, &n, piece_to_char(piece));
        }
        if (empty > 0) {
            fen_append_char(buf, &n, (char)('0' + empty));
        }
        if (rank > 0) {
            fen_append_char(buf, &n, '/');
        }
    }

    fen_append_char(buf, &n, ' ');
    fen_append_char(buf, &n, pos->side_to_move == WHITE ? 'w' : 'b');

    fen_append_char(buf, &n, ' ');
    if (pos->castling == 0) {
        fen_append_char(buf, &n, '-');
    } else {
        if (pos->castling & CASTLE_WK) { fen_append_char(buf, &n, 'K'); }
        if (pos->castling & CASTLE_WQ) { fen_append_char(buf, &n, 'Q'); }
        if (pos->castling & CASTLE_BK) { fen_append_char(buf, &n, 'k'); }
        if (pos->castling & CASTLE_BQ) { fen_append_char(buf, &n, 'q'); }
    }

    fen_append_char(buf, &n, ' ');
    if (ep_square == SQ_NONE) {
        fen_append_char(buf, &n, '-');
    } else {
        char name[3];

        square_to_string(ep_square, name);
        fen_append_char(buf, &n, name[0]);
        fen_append_char(buf, &n, name[1]);
    }

    fen_append_char(buf, &n, ' ');
    fen_append_int(buf, &n, pos->halfmove_clock);
    fen_append_char(buf, &n, ' ');
    fen_append_int(buf, &n, pos->fullmove_number);
    buf[n] = '\0';

    if (size > 0) {
        size_t len = strlen(buf);

        if (len > size - 1) {
            len = size - 1;
        }
        memcpy(out, buf, len);
        out[len] = '\0';
    }
}

/* The verbatim FEN: whatever double pawn push the position remembers is
 * printed, whether or not anyone could act on it.  parse_fen() followed by
 * this is the identity on well-formed six-field input, which is what the
 * perft suite round-trips and what error messages should show.
 *
 * The other spelling -- an en passant field that is written only when an en
 * passant capture is actually legal -- is the one the FIDE notion of position
 * identity calls for (Art. 9.2.2), and it is produced at the one place that
 * needs it, in the replay below.  A right nobody can exercise is not a right,
 * and printing it here would be printing a difference that is not one. */
static void position_to_fen(const Position *pos, char *out, size_t size)
{
    write_fen(pos, pos->ep_square, out, size);
}

/* ------------------------------------------------------------------------ */
/* Attack detection                                                         */
/*                                                                          */
/* Rather than generating every move of `by_colour` and looking for one that */
/* lands on `sq`, this scans outwards FROM `sq` and asks what is standing at */
/* the other end.  It is the same relation read backwards, and it is what    */
/* makes the check test cheap enough to run after every pseudo-legal move.   */
/* ------------------------------------------------------------------------ */

static int is_square_attacked(const Position *pos, int sq, int by_colour)
{
    int i, dir, scan, piece;

    /* Pawns (Art. 3.7.3): a pawn captures one square diagonally forward, so a
     * white pawn attacking `sq` must stand on sq-17 or sq-15, and a black
     * pawn on sq+15 or sq+17. */
    if (by_colour == WHITE) {
        if (piece_at(pos, sq - 17) == MAKE_PIECE(WHITE, PAWN)) { return 1; }
        if (piece_at(pos, sq - 15) == MAKE_PIECE(WHITE, PAWN)) { return 1; }
    } else {
        if (piece_at(pos, sq + 15) == MAKE_PIECE(BLACK, PAWN)) { return 1; }
        if (piece_at(pos, sq + 17) == MAKE_PIECE(BLACK, PAWN)) { return 1; }
    }

    /* Knights and the king: fixed step patterns, symmetric, so the same
     * offsets work read backwards. */
    for (i = 0; i < 8; i++) {
        if (piece_at(pos, sq + KNIGHT_DIRS[i]) == MAKE_PIECE(by_colour, KNIGHT)) {
            return 1;
        }
        if (piece_at(pos, sq + KING_DIRS[i]) == MAKE_PIECE(by_colour, KING)) {
            return 1;
        }
    }

    /* Sliders: walk each ray until something blocks it, then look at the
     * blocker.  Bishops and queens on the diagonals... */
    for (i = 0; i < 4; i++) {
        dir = BISHOP_DIRS[i];
        for (scan = sq + dir; ON_BOARD(scan); scan += dir) {
            piece = pos->board[scan];
            if (piece == EMPTY) {
                continue;
            }
            if (PIECE_COLOUR(piece) == by_colour &&
                (PIECE_TYPE(piece) == BISHOP || PIECE_TYPE(piece) == QUEEN)) {
                return 1;
            }
            break;
        }
    }
    /* ...rooks and queens on the ranks and files. */
    for (i = 0; i < 4; i++) {
        dir = ROOK_DIRS[i];
        for (scan = sq + dir; ON_BOARD(scan); scan += dir) {
            piece = pos->board[scan];
            if (piece == EMPTY) {
                continue;
            }
            if (PIECE_COLOUR(piece) == by_colour &&
                (PIECE_TYPE(piece) == ROOK || PIECE_TYPE(piece) == QUEEN)) {
                return 1;
            }
            break;
        }
    }
    return 0;
}

/* Is the side to move in check right now? */
static int is_in_check(const Position *pos)
{
    return is_square_attacked(pos, pos->king_square[pos->side_to_move],
                              pos->side_to_move ^ 1);
}

/* ------------------------------------------------------------------------ */
/* Pseudo-legal move generation                                             */
/*                                                                          */
/* "Pseudo-legal" means every rule is enforced except the one that says you  */
/* may not leave your own king attacked.  That last rule is applied by the   */
/* make / test / unmake filter further down, which is the only way to get    */
/* the awkward cases (en passant discovering a check along a rank) right     */
/* without a pile of special-case pin logic.                                 */
/* ------------------------------------------------------------------------ */

static void add_move(Move *list, int *count, int from, int to, int promotion,
                     int flags)
{
    if (*count >= MAX_MOVES) {
        /* Unreachable for legal chess positions; a fixed-size buffer that
         * silently overflowed would be far worse than a loud abort. */
        fprintf(stderr, "internal error: move list overflow\n");
        exit(2);
    }
    list[*count].from = from;
    list[*count].to = to;
    list[*count].promotion = promotion;
    list[*count].flags = flags;
    (*count)++;
}

static void add_pawn_move(Move *list, int *count, int from, int to,
                          int promotion_rank, int flags)
{
    int i;

    if (RANK_OF(to) == promotion_rank) {
        /* Art. 3.7.3.3: the pawn must be exchanged, as part of the same move,
         * for a queen, rook, bishop or knight of the same colour. */
        for (i = 0; i < 4; i++) {
            add_move(list, count, from, to, PROMOTION_PIECES[i], flags);
        }
    } else {
        add_move(list, count, from, to, EMPTY, flags);
    }
}

static void generate_pawn_moves(const Position *pos, int from, Move *list,
                                int *count)
{
    int us = pos->side_to_move;
    int forward = (us == WHITE) ? 16 : -16;
    int start_rank = (us == WHITE) ? 1 : 6;
    int promotion_rank = (us == WHITE) ? 7 : 0;
    int one = from + forward;
    int side;

    /* Art. 3.7.1: the pawn moves forward to the unoccupied square in front. */
    if (ON_BOARD(one) && pos->board[one] == EMPTY) {
        add_pawn_move(list, count, from, one, promotion_rank, MF_NORMAL);

        /* Art. 3.7.2: from its original square it may instead advance two
         * squares, provided both are unoccupied. */
        if (RANK_OF(from) == start_rank) {
            int two = one + forward;

            if (ON_BOARD(two) && pos->board[two] == EMPTY) {
                add_move(list, count, from, two, EMPTY, MF_DOUBLE_PUSH);
            }
        }
    }

    /* Art. 3.7.3: the pawn captures diagonally forward. */
    for (side = -1; side <= 1; side += 2) {
        int to = from + forward + side;
        int target;

        if (!ON_BOARD(to)) {
            continue;
        }
        target = pos->board[to];
        if (target != EMPTY) {
            if (PIECE_COLOUR(target) != us) {
                add_pawn_move(list, count, from, to, promotion_rank, MF_NORMAL);
            }
            continue;
        }
        /* Art. 3.7.3.1-3.7.3.2, en passant: a pawn that has just advanced
         * two squares may be captured by an enemy pawn as though it had
         * advanced only one.  The capture is onto the skipped square and
         * is available on the immediately following move only, which is
         * why ep_square is cleared by every other move. */
        if (to == pos->ep_square) {
            add_move(list, count, from, to, EMPTY, MF_EN_PASSANT);
        }
    }
}

static void generate_step_moves(const Position *pos, int from, const int *dirs,
                                Move *list, int *count)
{
    int us = pos->side_to_move;
    int i;

    for (i = 0; i < 8; i++) {
        int to = from + dirs[i];
        int target;

        if (!ON_BOARD(to)) {
            continue;
        }
        target = pos->board[to];
        if (target != EMPTY && PIECE_COLOUR(target) == us) {
            continue;
        }
        add_move(list, count, from, to, EMPTY, MF_NORMAL);
    }
}

static void generate_slide_moves(const Position *pos, int from, const int *dirs,
                                 int ndirs, Move *list, int *count)
{
    int us = pos->side_to_move;
    int i, to, target;

    for (i = 0; i < ndirs; i++) {
        for (to = from + dirs[i]; ON_BOARD(to); to += dirs[i]) {
            target = pos->board[to];
            if (target == EMPTY) {
                add_move(list, count, from, to, EMPTY, MF_NORMAL);
                continue;
            }
            if (PIECE_COLOUR(target) != us) {
                add_move(list, count, from, to, EMPTY, MF_NORMAL);
            }
            break;
        }
    }
}

/* Art. 3.8.2.  Castling is a king move: the king moves two squares towards a
 * rook on its own first rank, and that rook moves to the square the king has
 * just crossed.  It is unavailable if the king or that rook has already
 * moved (tracked by the rights bits), if any square between them is
 * occupied, or if the king is in check, would pass over an attacked square,
 * or would land on one.
 *
 * Note that the SQUARE THE ROOK CROSSES is not constrained: b1/b8 may be
 * attacked and queenside castling is still legal. */
static void try_castling(const Position *pos, int right, int king_from,
                         int king_to, int rook_from, int flags, Move *list,
                         int *count)
{
    int us = pos->side_to_move;
    int them = us ^ 1;
    int step = (king_to > king_from) ? 1 : -1;
    int sq;

    if ((pos->castling & right) == 0) {
        return;
    }
    /* The rights bits should already imply these, but a checker that trusts
     * its own bookkeeping is not much of a checker. */
    if (pos->board[king_from] != MAKE_PIECE(us, KING)) {
        return;
    }
    if (pos->board[rook_from] != MAKE_PIECE(us, ROOK)) {
        return;
    }

    for (sq = king_from + step; sq != rook_from; sq += step) {
        if (pos->board[sq] != EMPTY) {
            return;
        }
    }
    for (sq = king_from; ; sq += step) {
        if (is_square_attacked(pos, sq, them)) {
            return;
        }
        if (sq == king_to) {
            break;
        }
    }
    add_move(list, count, king_from, king_to, EMPTY, flags);
}

static void generate_castling_moves(const Position *pos, Move *list, int *count)
{
    if (pos->side_to_move == WHITE) {
        try_castling(pos, CASTLE_WK, SQ_E1, SQ_G1, SQ_H1, MF_CASTLE_KING,
                     list, count);
        try_castling(pos, CASTLE_WQ, SQ_E1, SQ_C1, SQ_A1, MF_CASTLE_QUEEN,
                     list, count);
    } else {
        try_castling(pos, CASTLE_BK, SQ_E8, SQ_G8, SQ_H8, MF_CASTLE_KING,
                     list, count);
        try_castling(pos, CASTLE_BQ, SQ_E8, SQ_C8, SQ_A8, MF_CASTLE_QUEEN,
                     list, count);
    }
}

/* Fills `list` and returns how many moves were written. */
static int generate_pseudo_legal_moves(const Position *pos, Move *list)
{
    int count = 0;
    int rank, file;

    for (rank = 0; rank < 8; rank++) {
        for (file = 0; file < 8; file++) {
            int from = SQUARE_OF(file, rank);
            int piece = pos->board[from];

            if (piece == EMPTY || PIECE_COLOUR(piece) != pos->side_to_move) {
                continue;
            }
            switch (PIECE_TYPE(piece)) {
            case PAWN:
                generate_pawn_moves(pos, from, list, &count);
                break;
            case KNIGHT:
                generate_step_moves(pos, from, KNIGHT_DIRS, list, &count);
                break;
            case BISHOP:
                generate_slide_moves(pos, from, BISHOP_DIRS, 4, list, &count);
                break;
            case ROOK:
                generate_slide_moves(pos, from, ROOK_DIRS, 4, list, &count);
                break;
            case QUEEN:
                generate_slide_moves(pos, from, BISHOP_DIRS, 4, list, &count);
                generate_slide_moves(pos, from, ROOK_DIRS, 4, list, &count);
                break;
            case KING:
                generate_step_moves(pos, from, KING_DIRS, list, &count);
                break;
            default:
                break;
            }
        }
    }
    generate_castling_moves(pos, list, &count);
    return count;
}

/* ------------------------------------------------------------------------ */
/* Make and unmake                                                          */
/* ------------------------------------------------------------------------ */

/* A castling right dies when the king moves, when the rook moves, and --
 * the case implementations most often forget -- when the rook is CAPTURED
 * on its home square.  That is why the destination square is examined and
 * not only the origin. */
static void update_castling_rights(Position *pos, int from, int to)
{
    if (from == SQ_E1) { pos->castling &= ~(CASTLE_WK | CASTLE_WQ); }
    if (from == SQ_E8) { pos->castling &= ~(CASTLE_BK | CASTLE_BQ); }
    if (from == SQ_H1 || to == SQ_H1) { pos->castling &= ~CASTLE_WK; }
    if (from == SQ_A1 || to == SQ_A1) { pos->castling &= ~CASTLE_WQ; }
    if (from == SQ_H8 || to == SQ_H8) { pos->castling &= ~CASTLE_BK; }
    if (from == SQ_A8 || to == SQ_A8) { pos->castling &= ~CASTLE_BQ; }
}

static void make_move(Position *pos, Move move, Undo *undo)
{
    int us = pos->side_to_move;
    int piece = pos->board[move.from];
    int captured_square = move.to;

    undo->move = move;
    undo->castling = pos->castling;
    undo->ep_square = pos->ep_square;
    undo->halfmove_clock = pos->halfmove_clock;
    undo->fullmove_number = pos->fullmove_number;

    /* For an en passant capture the captured pawn is NOT on the destination
     * square: it is one rank behind it, on the square it actually occupies.
     * Removing it from there rather than from move.to is what makes the
     * make/test/unmake filter handle the en passant rank pin for free -- both
     * pawns leave the rank at once, and if that exposes the king along the
     * rank the filter simply sees the king attacked. */
    if (move.flags & MF_EN_PASSANT) {
        captured_square = move.to + ((us == WHITE) ? -16 : 16);
    }
    undo->captured_piece = pos->board[captured_square];
    undo->captured_square = captured_square;

    /* Art. 9.3: the clock counts plies since the last capture or pawn move. */
    if (PIECE_TYPE(piece) == PAWN || undo->captured_piece != EMPTY) {
        pos->halfmove_clock = 0;
    } else {
        pos->halfmove_clock++;
    }

    pos->board[captured_square] = EMPTY;
    pos->board[move.from] = EMPTY;
    pos->board[move.to] = (move.promotion == EMPTY)
                        ? piece
                        : MAKE_PIECE(us, move.promotion);

    if (PIECE_TYPE(piece) == KING) {
        pos->king_square[us] = move.to;
    }

    if (move.flags & MF_CASTLE_KING) {
        int rook_from = (us == WHITE) ? SQ_H1 : SQ_H8;
        int rook_to   = (us == WHITE) ? SQ_F1 : SQ_F8;

        pos->board[rook_to] = pos->board[rook_from];
        pos->board[rook_from] = EMPTY;
    } else if (move.flags & MF_CASTLE_QUEEN) {
        int rook_from = (us == WHITE) ? SQ_A1 : SQ_A8;
        int rook_to   = (us == WHITE) ? SQ_D1 : SQ_D8;

        pos->board[rook_to] = pos->board[rook_from];
        pos->board[rook_from] = EMPTY;
    }

    /* The en passant target lives for exactly one ply (Art. 3.7.3.2). */
    if (move.flags & MF_DOUBLE_PUSH) {
        pos->ep_square = move.from + ((us == WHITE) ? 16 : -16);
    } else {
        pos->ep_square = SQ_NONE;
    }

    update_castling_rights(pos, move.from, move.to);

    if (us == BLACK) {
        pos->fullmove_number++;
    }
    pos->side_to_move = us ^ 1;
}

static void unmake_move(Position *pos, const Undo *undo)
{
    Move move = undo->move;
    int us = pos->side_to_move ^ 1;   /* the side that made the move */
    int piece;

    pos->side_to_move = us;
    pos->castling = undo->castling;
    pos->ep_square = undo->ep_square;
    pos->halfmove_clock = undo->halfmove_clock;
    pos->fullmove_number = undo->fullmove_number;

    piece = pos->board[move.to];
    if (move.promotion != EMPTY) {
        piece = MAKE_PIECE(us, PAWN);
    }
    pos->board[move.from] = piece;

    /* Clear the destination first, then restore the captured piece.  For an
     * ordinary capture the two squares coincide and the second write wins;
     * for en passant they differ and both writes are needed. */
    pos->board[move.to] = EMPTY;
    pos->board[undo->captured_square] = undo->captured_piece;

    if (PIECE_TYPE(piece) == KING) {
        pos->king_square[us] = move.from;
    }

    if (move.flags & MF_CASTLE_KING) {
        int rook_from = (us == WHITE) ? SQ_H1 : SQ_H8;
        int rook_to   = (us == WHITE) ? SQ_F1 : SQ_F8;

        pos->board[rook_from] = pos->board[rook_to];
        pos->board[rook_to] = EMPTY;
    } else if (move.flags & MF_CASTLE_QUEEN) {
        int rook_from = (us == WHITE) ? SQ_A1 : SQ_A8;
        int rook_to   = (us == WHITE) ? SQ_D1 : SQ_D8;

        pos->board[rook_from] = pos->board[rook_to];
        pos->board[rook_to] = EMPTY;
    }
}

/* ------------------------------------------------------------------------ */
/* Legality filter and perft                                                */
/* ------------------------------------------------------------------------ */

/* `pos` must be the position AFTER `undo`'s move was made.  Returns 1 if the
 * move was legal, i.e. it did not leave the mover's own king attacked. */
static int move_was_legal(const Position *pos, int mover)
{
    return !is_square_attacked(pos, pos->king_square[mover], mover ^ 1);
}

/* Filters a pseudo-legal list down to the legal moves, in place. */
static int generate_legal_moves(Position *pos, Move *list)
{
    Move pseudo[MAX_MOVES];
    Undo undo;
    int n = generate_pseudo_legal_moves(pos, pseudo);
    int mover = pos->side_to_move;
    int count = 0;
    int i;

    for (i = 0; i < n; i++) {
        make_move(pos, pseudo[i], &undo);
        if (move_was_legal(pos, mover)) {
            list[count++] = pseudo[i];
        }
        unmake_move(pos, &undo);
    }
    return count;
}

/* perft(depth) counts the leaves of the legal move tree at that depth.  It
 * is the standard way to test a move generator: the counts are enormous,
 * every rule contributes to them, and independently computed reference
 * values exist, so a single wrong number localises a missing rule. */
static long long perft(Position *pos, int depth)
{
    Move moves[MAX_MOVES];
    Undo undo;
    long long nodes = 0;
    int mover = pos->side_to_move;
    int n, i;

    if (depth == 0) {
        return 1;
    }
    n = generate_pseudo_legal_moves(pos, moves);
    for (i = 0; i < n; i++) {
        make_move(pos, moves[i], &undo);
        if (move_was_legal(pos, mover)) {
            nodes += perft(pos, depth - 1);
        }
        unmake_move(pos, &undo);
    }
    return nodes;
}

/* Prints every legal move in a position, one per line, then a summary line.
 * This is the smallest unit a reviewer can check by hand against a board. */
static void print_legal_moves(Position *pos)
{
    Move moves[MAX_MOVES];
    int n = generate_legal_moves(pos, moves);
    int i;

    for (i = 0; i < n; i++) {
        char text[6];

        move_to_string(moves[i], text);
        printf("%s\n", text);
    }
    printf("legal %d  check %s\n", n, is_in_check(pos) ? "yes" : "no");
}

/* Per-root-move breakdown.  When a perft total is wrong, comparing divides
 * between two implementations narrows the fault to one move in a few steps. */
static void perft_divide(Position *pos, int depth)
{
    Move moves[MAX_MOVES];
    Undo undo;
    long long total = 0;
    int mover = pos->side_to_move;
    int n = generate_pseudo_legal_moves(pos, moves);
    int i;

    for (i = 0; i < n; i++) {
        char text[6];
        long long nodes;

        make_move(pos, moves[i], &undo);
        if (move_was_legal(pos, mover)) {
            nodes = (depth > 0) ? perft(pos, depth - 1) : 1;
            move_to_string(moves[i], text);
            printf("%-5s %lld\n", text, nodes);
            total += nodes;
        }
        unmake_move(pos, &undo);
    }
    printf("total %lld\n", total);
}

/* ------------------------------------------------------------------------ */
/* What a position is, for the rules that end a game                        */
/*                                                                          */
/* Three facts about a position drive every automatic termination, and all   */
/* three fall out of one legal move list, so they are gathered once.         */
/* ------------------------------------------------------------------------ */

typedef struct {
    int legal_moves;  /* how many moves the side to move actually has */
    int in_check;     /* whether the side to move is in check (Art. 3.9) */
    int legal_ep;     /* the square an en passant capture may legally be
                       * made ON, or SQ_NONE.  NOT the same thing as
                       * pos->ep_square -- see Art. 9.2.2 below. */
} PositionFacts;

static void examine_position(Position *pos, PositionFacts *facts)
{
    Move moves[MAX_MOVES];
    int n = generate_legal_moves(pos, moves);
    int i;

    facts->legal_moves = n;
    facts->in_check = is_in_check(pos);
    facts->legal_ep = SQ_NONE;

    /* Art. 9.2.2: two positions are the same only if "the possible moves of
     * all the pieces ... are the same", and it says in terms that this
     * includes the right to capture en passant.  A right that cannot be
     * exercised is not one of the possible moves, so what matters is whether
     * a LEGAL en passant capture exists -- not whether the previous move
     * happened to be a double pawn push.  The difference is not academic:
     * the pinned-pawn case (a king and an enemy rook sharing the fifth rank
     * with both pawns) has an ep target square and no ep capture, and a
     * checker that recorded the square would call two identical positions
     * different and never see the repetition. */
    for (i = 0; i < n; i++) {
        if (moves[i].flags & MF_EN_PASSANT) {
            facts->legal_ep = moves[i].to;
        }
    }
}

/* ------------------------------------------------------------------------ */
/* Insufficient material                                                    */
/*                                                                          */
/* CAVEAT, and it is the important part.  Art. 5.2.2 ends the game when a    */
/* position is DEAD: when no series of legal moves whatsoever can lead to    */
/* checkmate.  That is a property of the whole game tree, not of the piece   */
/* inventory, and deciding it in general is not what this function does.     */
/*                                                                          */
/* What this function decides is the material-only special case: a handful of */
/* inventories from which mate is impossible no matter where the pieces      */
/* stand.  The error is one-sided --                                         */
/*                                                                          */
/*     this returns 1  =>  the position is dead                              */
/*     the position is dead  =>  NOT NECESSARILY 1                           */
/*                                                                          */
/* -- and it says nothing about dead positions only a search could see, such */
/* as a wall of blocked pawns.  docs/verification.md sets out the gap.        */
/*                                                                          */
/* WHICH WAY THAT CUTS, since it is easy to get backwards.  Under-detecting  */
/* deadness makes this checker end games LATER than FIDE would.  That is the */
/* permissive direction, and for a claim about a game's LENGTH it is the     */
/* exposed one: a game containing a dead position this test cannot see would */
/* be accepted at a length FIDE does not grant it.                           */
/*                                                                          */
/* What makes that harmless for a game that ends in checkmate is not this    */
/* function but an argument that needs no dead-position test at all.  Take   */
/* any position in such a game: the remaining moves are a series of legal    */
/* moves ending in checkmate, so mate is reachable from it and Art. 5.2.2    */
/* does not apply.  A game that ends in checkmate contains no dead position, */
/* each of its positions having the rest of the game as a witness.  A game   */
/* this checker reports as ending in a DRAW carries no such witness, and the */
/* gap above is then a real limitation of the verdict.                       */
/* ------------------------------------------------------------------------ */

typedef struct {
    int pawns, knights, bishops, rooks, queens;
    int light_bishops;  /* bishops standing on light squares */
    int dark_bishops;   /* bishops standing on dark squares  */
} Material;

/* Fills out[WHITE] and out[BLACK]. */
static void count_material(const Position *pos, Material out[2])
{
    int rank, file;

    memset(out, 0, 2 * sizeof *out);
    for (rank = 0; rank < 8; rank++) {
        for (file = 0; file < 8; file++) {
            int sq = SQUARE_OF(file, rank);
            int piece = pos->board[sq];
            Material *m;

            if (piece == EMPTY) {
                continue;
            }
            m = &out[PIECE_COLOUR(piece)];
            switch (PIECE_TYPE(piece)) {
            case PAWN:   m->pawns++;   break;
            case KNIGHT: m->knights++; break;
            case ROOK:   m->rooks++;   break;
            case QUEEN:  m->queens++;  break;
            case BISHOP:
                m->bishops++;
                if (((file + rank) & 1) != 0) {
                    m->light_bishops++;
                } else {
                    m->dark_bishops++;
                }
                break;
            default:
                break;  /* kings: always exactly one each, never decisive */
            }
        }
    }
}

/* 1 exactly when the inventory rules mate out wherever the pieces stand: bare
 * kings, a single minor piece in total, or -- whatever their number -- bishops
 * alone with every bishop on the board standing on one colour of square.
 *
 * The bishop clause is the one worth deriving, because the count does not
 * matter and it is tempting to think it does.  A bishop never leaves the colour
 * it stands on, so if every bishop on the board is dark then no light square is
 * ever attacked by anything but a king, and a king cannot deliver mate: the
 * mated king would have to stand beside it, which Art. 3.9.2 forbids for both.
 * A mate would therefore need the mated king on a dark square with every light
 * square beside it covered, and only the enemy king can cover those.  A dark
 * square has at least two light neighbours, no two of which share a neighbour
 * other than the mated king's own square and a square adjacent to it, so one
 * king cannot cover them without standing beside the mated king.  No mate
 * exists, and the position is dead -- with two bishops exactly as with one.
 *
 * Knights are outside that clause.  Two knights cannot FORCE mate, but
 * Art. 5.2.2 ends the game when mate is IMPOSSIBLE, not when it cannot be
 * forced, and a cooperating defender can be mated by two knights.  K+N+N vs K
 * is alive, and so is any inventory holding a knight beside another minor. */
static int is_insufficient_material(const Position *pos)
{
    Material m[2];
    int minors, knights, light_bishops, dark_bishops;

    count_material(pos, m);

    /* A pawn can promote, so no pawn position is decided by inventory. */
    if (m[WHITE].pawns != 0 || m[BLACK].pawns != 0) {
        return 0;
    }
    if (m[WHITE].rooks != 0 || m[BLACK].rooks != 0) {
        return 0;
    }
    if (m[WHITE].queens != 0 || m[BLACK].queens != 0) {
        return 0;
    }

    knights = m[WHITE].knights + m[BLACK].knights;
    minors = knights + m[WHITE].bishops + m[BLACK].bishops;

    /* Bare kings, or a single minor piece against a bare king. */
    if (minors <= 1) {
        return 1;
    }

    /* A knight beside any other minor: mate is constructible, so the inventory
     * does not settle it. */
    if (knights != 0) {
        return 0;
    }

    /* Bishops only.  Dead exactly when they all stand on one colour of square,
     * however many there are and however they are divided between the players.
     * Bishops on both colours can mate a cornered king, so that inventory
     * leaves the position alive. */
    light_bishops = m[WHITE].light_bishops + m[BLACK].light_bishops;
    dark_bishops = m[WHITE].dark_bishops + m[BLACK].dark_bishops;
    return (light_bishops == 0 || dark_bishops == 0);
}

/* ------------------------------------------------------------------------ */
/* Termination                                                              */
/* ------------------------------------------------------------------------ */

enum {
    TERM_CONTINUE = 0,
    TERM_CHECKMATE,
    TERM_STALEMATE,
    TERM_INSUFFICIENT,
    TERM_FIVEFOLD,
    TERM_SEVENTYFIVE
};

/* Art. 9.6.2: drawn once the last 75 moves by EACH player have been completed
 * with no pawn move and no capture.  75 by each player is 150 ply. */
#define SEVENTYFIVE_MOVE_PLY_LIMIT 150

/* Art. 9.6.1: drawn once the same position has appeared five times. */
#define FIVEFOLD_REPETITION_COUNT 5

static const char *termination_name(int termination)
{
    switch (termination) {
    case TERM_CHECKMATE:    return "checkmate";
    case TERM_STALEMATE:    return "stalemate";
    case TERM_INSUFFICIENT: return "insufficient-material";
    case TERM_FIVEFOLD:     return "fivefold-repetition";
    case TERM_SEVENTYFIVE:  return "seventyfive-move-rule";
    default:                return "continue";
    }
}

/* The name a --expect-termination argument may use; TERM_CONTINUE is not one
 * of them, since "the game did not end" is not a way for a game to end.
 * Returns TERM_CONTINUE for anything unrecognised. */
static int termination_from_name(const char *name)
{
    int t;

    for (t = TERM_CHECKMATE; t <= TERM_SEVENTYFIVE; t++) {
        if (strcmp(name, termination_name(t)) == 0) {
            return t;
        }
    }
    return TERM_CONTINUE;
}

/* Classifies the position reached AFTER a move, given how many times that
 * position has now occurred (this occurrence included).
 *
 * THE ORDER OF THESE TESTS IS ITSELF A RULE.
 *
 *   checkmate > stalemate > insufficient material > fivefold > 150 ply
 *
 * Checkmate has to be asked first, and specifically before the 150-ply clock.
 * A game that runs its quiet segments to the legal maximum reaches its final
 * move with the clock already at 150, and that final move is the mate: the
 * two conditions hold in the same position.  Art. 5.1.1 says the game "is
 * immediately ended" by checkmate, and Art. 9.6 says its draws apply "if" the
 * position arises -- so a mating move ends the game as a win, and asking the
 * clock first would score that same game as a draw, one ply shorter, with one
 * segment fewer.  The whole result turns on these five lines being in this
 * order. */
static int classify_position(const Position *pos, const PositionFacts *facts,
                             int repetitions)
{
    if (facts->legal_moves == 0) {
        /* Art. 5.1.1 and 5.2.1: with no legal move it is mate if the king is
         * attacked and stalemate if it is not. */
        return facts->in_check ? TERM_CHECKMATE : TERM_STALEMATE;
    }
    if (is_insufficient_material(pos)) {
        return TERM_INSUFFICIENT;
    }
    if (repetitions >= FIVEFOLD_REPETITION_COUNT) {
        return TERM_FIVEFOLD;
    }
    if (pos->halfmove_clock >= SEVENTYFIVE_MOVE_PLY_LIMIT) {
        return TERM_SEVENTYFIVE;
    }
    return TERM_CONTINUE;
}

/* ------------------------------------------------------------------------ */
/* Counting repetitions (Art. 9.2.2, Art. 9.6.1)                            */
/*                                                                          */
/* A position's identity is: the placement of the pieces, whose turn it is,  */
/* the castling rights, and the right to capture en passant if one really    */
/* exists.  The halfmove clock and the move number are NOT part of it -- they*/
/* are bookkeeping about how the position was reached, not about what can be */
/* done from it.  Comparing whole FENs is therefore wrong in the worst way:  */
/* the clock makes every position look new, no position ever repeats, and    */
/* the fivefold rule silently never fires.                                   */
/*                                                                          */
/* The key is a plain byte string, 35 bytes, built as:                       */
/*                                                                          */
/*   bytes 0..31   the 64 squares, a1 first, four bits each (the piece codes */
/*                 run 0..14, which is exactly a nibble)                     */
/*   byte 32       side to move                                              */
/*   byte 33       castling rights                                           */
/*   byte 34       the file of a legal en passant capture, or REP_EP_NONE    */
/*                                                                          */
/* The table is open addressing over a fixed array, and each slot stores the */
/* WHOLE KEY.  The hash only chooses where to start probing; equality is     */
/* decided by comparing all 35 bytes.  A hash collision therefore costs one  */
/* extra probe and cannot produce a wrong count -- which matters, because a  */
/* miscounted repetition is a wrong verdict about a game and there would be  */
/* nothing to see afterwards.  There is no Zobrist key here for the same     */
/* reason: a Zobrist scheme asks the reader to trust that 64 random numbers  */
/* never collide over the run, and this asks them to trust nothing.          */
/* ------------------------------------------------------------------------ */

#define REP_KEY_BYTES 35
#define REP_EP_NONE 8   /* files are 0..7, so 8 is free to mean "none" */

typedef struct {
    unsigned char key[REP_KEY_BYTES];
    int count;   /* 0 means the slot has never been used */
} RepetitionSlot;

/* Static, not allocated, and sized so it can never fill: at most
 * MAX_GAME_PLIES + 1 distinct positions can ever be entered, which is half
 * the slots. */
static RepetitionSlot repetition_table[REPETITION_SLOTS];

static void repetition_reset(void)
{
    memset(repetition_table, 0, sizeof repetition_table);
}

static void build_repetition_key(const Position *pos, int legal_ep,
                                 unsigned char *key)
{
    int rank, file;

    memset(key, 0, REP_KEY_BYTES);
    for (rank = 0; rank < 8; rank++) {
        for (file = 0; file < 8; file++) {
            int index = rank * 8 + file;
            int piece = pos->board[SQUARE_OF(file, rank)];

            /* Piece codes are EMPTY=0, white 1..6, black 9..14: four bits. */
            key[index / 2] |= (unsigned char)(piece << ((index & 1) ? 4 : 0));
        }
    }
    key[32] = (unsigned char)pos->side_to_move;

    /* The castling bits are already "clean" -- set only when the king and
     * that rook really are on their home squares -- because the replay starts
     * from the initial array and update_castling_rights() clears a right when
     * the king moves, when the rook moves, and when anything captures or
     * promotes onto the rook's home square.  A right that survived the loss
     * of its rook would make two identical positions look different here. */
    key[33] = (unsigned char)pos->castling;
    key[34] = (unsigned char)((legal_ep == SQ_NONE) ? REP_EP_NONE
                                                    : FILE_OF(legal_ep));
}

/* FNV-1a, masked to 32 bits so the result does not depend on how wide an
 * unsigned long happens to be.  This picks a probe start and nothing else. */
static unsigned long repetition_hash(const unsigned char *key)
{
    unsigned long hash = 2166136261UL;
    int i;

    for (i = 0; i < REP_KEY_BYTES; i++) {
        hash = (hash ^ key[i]) * 16777619UL;
        hash &= 0xffffffffUL;
    }
    return hash;
}

/* Records one occurrence of `key` and returns how many times it has now
 * occurred, counting this one.  Returns 0 only if the table is full, which
 * the sizing above makes impossible; it is reported rather than ignored
 * because a silent wrap would corrupt every count after it. */
static int repetition_record(const unsigned char *key)
{
    unsigned long mask = (unsigned long)(REPETITION_SLOTS - 1);
    unsigned long slot = repetition_hash(key) & mask;
    int probe;

    for (probe = 0; probe < REPETITION_SLOTS; probe++) {
        RepetitionSlot *entry = &repetition_table[slot];

        if (entry->count == 0) {
            memcpy(entry->key, key, REP_KEY_BYTES);
            entry->count = 1;
            return 1;
        }
        if (memcmp(entry->key, key, REP_KEY_BYTES) == 0) {
            entry->count++;
            return entry->count;
        }
        slot = (slot + 1) & mask;   /* linear probing */
    }
    return 0;
}

/* ------------------------------------------------------------------------ */
/* Reference perft table                                                    */
/*                                                                          */
/* These node counts are the ORACLE.  They come from outside this project --  */
/* the Chess Programming Wiki's "Perft Results" page,                        */
/* https://www.chessprogramming.org/Perft_Results, where they have been      */
/* cross-checked by many independent engines over many years.  If this        */
/* program disagrees with a number here, this program is wrong.  The numbers  */
/* are never to be edited to match it.                                       */
/*                                                                          */
/* Index into `nodes` is the depth; index 0 is unused and left at zero, and  */
/* a zero at any depth means "no reference value published here", which the  */
/* suite skips rather than fails.                                            */
/* ------------------------------------------------------------------------ */

#define PERFT_MAX_DEPTH 7

typedef struct {
    const char *name;
    const char *fen;
    long long nodes[PERFT_MAX_DEPTH + 1];
} PerftCase;

static const PerftCase PERFT_CASES[] = {
    /* The starting array (CPW "Initial Position"). */
    { "initial", START_FEN,
      { 0, 20, 400, 8902, 197281, 4865609, 119060324, 0 } },

    /* "Kiwipete": dense middlegame, both castlings live for both sides,
       many pins.  The classic castling-rights and pin detector. */
    { "kiwipete",
      "r3k2r/p1ppqpb1/bn2pnp1/3PN3/1p2P3/2N2Q1p/PPPBBPPP/R3K2R w KQkq - 0 1",
      { 0, 48, 2039, 97862, 4085603, 193690690, 0, 0 } },

    /* Sparse rook-and-pawn endgame.  Cheap enough to push to depth 7, and
       the position where en passant and discovered check interact. */
    { "endgame",
      "8/2p5/3p4/KP5r/1R3p1k/8/4P1P1/8 w - - 0 1",
      { 0, 14, 191, 2812, 43238, 674624, 11030083, 178633661 } },

    /* Promotion torture test: pawns on the seventh for both sides, so the
       underpromotion moves dominate the node counts. */
    { "promotion",
      "r3k2r/Pppp1ppp/1b3nbN/nP6/BBP1P3/q4N2/Pp1P2PP/R2Q1RK1 w kq - 0 1",
      { 0, 6, 264, 9467, 422333, 15833292, 0, 0 } },

    /* The same position mirrored, with colours swapped.  Identical counts,
       so any white/black asymmetry in the generator shows up immediately. */
    { "promotion-mirror",
      "r2q1rk1/pP1p2pp/Q4n2/bbp1p3/Np6/1B3NBn/pPPP1PPP/R3K2R b KQ - 0 1",
      { 0, 6, 264, 9467, 422333, 15833292, 0, 0 } },

    /* CPW position 5: a known killer for buggy castling-rights bookkeeping. */
    { "position-5",
      "rnbq1k1r/pp1Pbppp/2p5/8/2B5/8/PPP1NnPP/RNBQK2R w KQ - 1 8",
      { 0, 44, 1486, 62379, 2103487, 89941194, 0, 0 } },

    /* CPW position 6 ("Steven Edwards"): quiet, symmetric, heavily analysed. */
    { "position-6",
      "r4rk1/1pp1qppp/p1np1n2/2b1p1B1/2B1P1b1/P1NP1N2/1PP1QPPP/R4RK1 w - - 0 10",
      { 0, 46, 2079, 89890, 3894594, 164075551, 0, 0 } }
};

static const int PERFT_CASE_COUNT =
    (int)(sizeof(PERFT_CASES) / sizeof(PERFT_CASES[0]));

/* Runs every published (position, depth) pair up to `max_depth`, plus a FEN
 * round-trip check per position.  Returns 0 if everything passed. */
static int run_perft_suite(int max_depth)
{
    Position pos;
    char fen[MAX_FEN];
    clock_t suite_start = clock();
    int checks = 0;
    int passed = 0;
    int failed = 0;
    int c, depth;

    if (max_depth > PERFT_MAX_DEPTH) {
        max_depth = PERFT_MAX_DEPTH;
    }

    for (c = 0; c < PERFT_CASE_COUNT; c++) {
        const PerftCase *pc = &PERFT_CASES[c];

        if (!parse_fen(&pos, pc->fen)) {
            printf("[FAIL] %-17s fen-parse\n", pc->name);
            checks++;
            failed++;
            continue;
        }

        /* Round-trip: what we printed must be what we were given. */
        position_to_fen(&pos, fen, sizeof fen);
        checks++;
        if (strcmp(fen, pc->fen) == 0) {
            printf("[PASS] %-17s fen-roundtrip\n", pc->name);
            passed++;
        } else {
            printf("[FAIL] %-17s fen-roundtrip\n", pc->name);
            printf("           expected %s\n", pc->fen);
            printf("           produced %s\n", fen);
            failed++;
        }

        for (depth = 1; depth <= max_depth; depth++) {
            long long expected = pc->nodes[depth];
            long long actual;
            clock_t start;
            double seconds;

            if (expected == 0) {
                continue;   /* no published reference at this depth */
            }
            start = clock();
            actual = perft(&pos, depth);
            seconds = (double)(clock() - start) / (double)CLOCKS_PER_SEC;

            checks++;
            if (actual == expected) {
                printf("[PASS] %-17s d%d %14lld  (%.2f s)\n",
                       pc->name, depth, actual, seconds);
                passed++;
            } else {
                printf("[FAIL] %-17s d%d %14lld  expected %lld  (delta %lld)\n",
                       pc->name, depth, actual, expected, actual - expected);
                failed++;
            }
            fflush(stdout);
        }
    }

    printf("perft-suite: %d checks, %d passed, %d failed"
           "  (max depth %d, %.2f s)\n",
           checks, passed, failed, max_depth,
           (double)(clock() - suite_start) / (double)CLOCKS_PER_SEC);
    return failed == 0 ? 0 : 1;
}

/* ------------------------------------------------------------------------ */
/* Hand-written rule cases                                                  */
/*                                                                          */
/* perft proves the generator produces the right NUMBER of moves in a few    */
/* well-travelled positions.  It never names a rule, so a wrong count tells  */
/* you only that something is broken; and it says nothing at all about       */
/* positions its trees do not reach.  The table further down is the          */
/* complement: each entry is one sentence of the Laws turned into a position */
/* plus an expectation, small enough that a reviewer can set it up on a      */
/* board and agree or disagree without running anything.                     */
/*                                                                          */
/* Every position here was constructed from the Laws and every expectation   */
/* was worked out by hand.  None came from another engine, and none was      */
/* edited afterwards to agree with this program's output.                    */
/* ------------------------------------------------------------------------ */

/* "e7e8q" plus NUL is six bytes; eight keeps the token array aligned. */
#define MAX_MOVE_TEXT 8
#define MOVE_LIST_TEXT (MAX_MOVES * MAX_MOVE_TEXT)

/* Splits a space-separated move list, sorts the tokens, and rejoins them.
 * Both the generated list and the expected list are put through this, so a
 * case is a claim about the SET of legal moves and never about the order the
 * generator happens to emit them in. */
static void sort_move_list(const char *text, char *out, size_t size)
{
    char tokens[MAX_MOVES][MAX_MOVE_TEXT];
    const char *s = text;
    size_t used = 0;
    int n = 0;
    int i, j;

    while (*s != '\0' && n < MAX_MOVES) {
        int len = 0;

        while (*s == ' ') {
            s++;
        }
        if (*s == '\0') {
            break;
        }
        while (*s != '\0' && *s != ' ') {
            if (len < MAX_MOVE_TEXT - 1) {
                tokens[n][len++] = *s;
            }
            s++;
        }
        tokens[n][len] = '\0';
        n++;
    }

    /* Insertion sort.  n is at most 256 and this runs once per case, so the
     * simplest correct sort is the right one. */
    for (i = 1; i < n; i++) {
        char key[MAX_MOVE_TEXT];

        memcpy(key, tokens[i], sizeof key);
        j = i - 1;
        while (j >= 0 && strcmp(tokens[j], key) > 0) {
            memcpy(tokens[j + 1], tokens[j], MAX_MOVE_TEXT);
            j--;
        }
        memcpy(tokens[j + 1], key, sizeof key);
    }

    if (size == 0) {
        return;
    }
    out[0] = '\0';
    for (i = 0; i < n; i++) {
        size_t len = strlen(tokens[i]);
        size_t gap = (used > 0) ? 1u : 0u;

        if (used + gap + len + 1 > size) {
            break;
        }
        if (gap > 0) {
            out[used++] = ' ';
        }
        memcpy(out + used, tokens[i], len);
        used += len;
        out[used] = '\0';
    }
}

/* Writes the legal moves of `pos` as a sorted, space-separated UCI list. */
static void legal_moves_text(Position *pos, char *out, size_t size)
{
    Move moves[MAX_MOVES];
    char raw[MOVE_LIST_TEXT];
    size_t used = 0;
    int n = generate_legal_moves(pos, moves);
    int i;

    raw[0] = '\0';
    for (i = 0; i < n; i++) {
        char text[MAX_MOVE_TEXT];
        size_t len;

        move_to_string(moves[i], text);
        len = strlen(text);
        if (used + len + 2 > sizeof raw) {
            break;
        }
        if (used > 0) {
            raw[used++] = ' ';
        }
        memcpy(raw + used, text, len);
        used += len;
        raw[used] = '\0';
    }
    sort_move_list(raw, out, size);
}

/* Looks a UCI move up among the LEGAL moves of `pos`.  Returns 1 if it is
 * there.  Note that this is the only thing the "must be legal" and "must not
 * be legal" expectations consult: a move that the generator never produced
 * and a move that the legality filter rejected are the same answer here. */
static int find_legal_move(Position *pos, const char *uci, Move *out)
{
    Move moves[MAX_MOVES];
    int n = generate_legal_moves(pos, moves);
    int i;

    for (i = 0; i < n; i++) {
        char text[MAX_MOVE_TEXT];

        move_to_string(moves[i], text);
        if (strcmp(text, uci) == 0) {
            *out = moves[i];
            return 1;
        }
    }
    return 0;
}

/* Plays a space-separated list of UCI moves from `pos`, insisting that each
 * one is legal at the moment it is played.  A case whose setup does not run
 * is a failed case, not a skipped one. */
static int apply_setup_moves(Position *pos, const char *setup, char *why,
                             size_t size)
{
    const char *s = setup;

    while (*s != '\0') {
        char token[MAX_MOVE_TEXT];
        Move move;
        Undo undo;
        int len = 0;

        while (*s == ' ') {
            s++;
        }
        if (*s == '\0') {
            break;
        }
        while (*s != '\0' && *s != ' ') {
            if (len < MAX_MOVE_TEXT - 1) {
                token[len++] = *s;
            }
            s++;
        }
        token[len] = '\0';

        if (!find_legal_move(pos, token, &move)) {
            snprintf(why, size, "setup move %s is not legal", token);
            return 0;
        }
        make_move(pos, move, &undo);
    }
    return 1;
}

static int count_legal_moves(Position *pos)
{
    Move moves[MAX_MOVES];

    return generate_legal_moves(pos, moves);
}

/* The expectation forms a case may carry. */
enum {
    RC_MOVESET,    /* the exact set of legal moves, as sorted UCI */
    RC_LEGAL,      /* this one UCI move must be legal             */
    RC_ILLEGAL,    /* this one UCI move must NOT be legal         */
    RC_CHECKMATE,  /* Art. 5.1.1  in check, no legal move         */
    RC_STALEMATE,  /* Art. 5.2.1  not in check, no legal move     */
    RC_CHECK,      /* in check, but at least one legal move       */
    RC_NEITHER,    /* neither checkmate nor stalemate             */
    RC_DEAD,       /* Art. 5.2.2  dead by material alone          */
    RC_ALIVE       /* Art. 5.2.2  not dead by material alone      */
};

typedef struct {
    const char *name;
    const char *article;  /* the Law the case exists to pin down */
    const char *fen;
    const char *setup;    /* UCI moves played before judging, or "" */
    int kind;
    const char *detail;   /* a move, or a move list; "" for the status kinds */
} RuleCase;

/* Sub-article numbers below follow the FIDE Laws effective 1 January 2023:
 *   3.7.3.1-3.7.3.2  en passant    3.7.3.3  promotion    3.8.2  castling
 *   3.9   check; 3.9.2 the ban on leaving or exposing one's own king to it
 *   5.1.1 checkmate                5.2.1    stalemate                     */
static const RuleCase RULE_CASES[] = {

    /* --- En passant, Art. 3.7.3.1-3.7.3.2, self-check ban Art. 3.9.2 ---- */

    /* Both pawns leave the fifth rank in the same move.  With the white king
     * on a5 and a black rook on h5, removing the black d5 pawn AND the white
     * e5 pawn opens the whole rank onto the king, so exd6 e.p. leaves the
     * mover's own king in check and Art. 3.9.2 forbids it.  Nothing else on
     * the board changes -- this is the case a generator that special-cases
     * pins by ray, rather than by make/test/unmake, gets wrong. */
    { "ep-rank-pin-illegal", "Art. 3.9.2",
      "8/8/8/K2pP2r/8/8/8/7k w - d6 0 1", "",
      RC_ILLEGAL, "e5d6" },

    /* The same position stated exhaustively, so the missing e.p. capture is
     * an absence a reader can see rather than one they have to trust.  Kb5
     * IS legal: the white e5 pawn still blocks the rook's rank. */
    { "ep-rank-pin-moveset", "Art. 3.9.2",
      "8/8/8/K2pP2r/8/8/8/7k w - d6 0 1", "",
      RC_MOVESET, "a5a4 a5a6 a5b4 a5b5 a5b6 e5e6" },

    /* Contrast, identical but for the king standing on a4 instead of a5.
     * The rank the two pawns vacate is now not the king's rank, so the same
     * capture is legal.  Art. 3.7.3.1 in its ordinary form. */
    { "ep-legal-contrast", "Art. 3.7.3.1",
      "8/8/8/3pP2r/K7/8/8/7k w - d6 0 1", "",
      RC_LEGAL, "e5d6" },

    /* --- Castling, Art. 3.8.2 ------------------------------------------- */

    /* Control for the three cases below: the black rook is on h8, which
     * attacks none of e1, f1, g1, so kingside castling is available. */
    { "castle-baseline", "Art. 3.8.2",
      "k6r/8/8/8/8/8/8/4K2R w K - 0 1", "",
      RC_LEGAL, "e1g1" },

    /* Rook on f8 attacks f1, the square the king must CROSS.  e1 and g1 are
     * both free, so this case isolates the crossing condition alone. */
    { "castle-through-attack", "Art. 3.8.2",
      "k4r2/8/8/8/8/8/8/4K2R w K - 0 1", "",
      RC_ILLEGAL, "e1g1" },

    /* Rook on e8 gives check.  A king in check may not castle out of it;
     * f1 and g1 are unattacked, so only the check explains the refusal. */
    { "castle-while-in-check", "Art. 3.8.2",
      "k3r3/8/8/8/8/8/8/4K2R w K - 0 1", "",
      RC_ILLEGAL, "e1g1" },

    /* Rook on g8 attacks g1, the square the king is to OCCUPY.  Under
     * Art. 3.9 alone this would already be illegal as a king move; it is
     * listed separately because castling is generated as its own move and a
     * generator can easily forget to test the destination. */
    { "castle-into-attack", "Art. 3.8.2",
      "k5r1/8/8/8/8/8/8/4K2R w K - 0 1", "",
      RC_ILLEGAL, "e1g1" },

    /* Queenside, and the one implementations most often get wrong: the black
     * rook on b8 attacks b1, which the ROOK crosses.  Art. 3.8.2 constrains
     * only the squares the KING stands on, crosses, and occupies -- e1, d1,
     * c1 here, all free -- so 0-0-0 is legal. */
    { "castle-rook-path-attacked", "Art. 3.8.2",
      "1r5k/8/8/8/8/8/8/R3K3 w Q - 0 1", "",
      RC_LEGAL, "e1c1" },

    /* The same claim with the colours swapped, so a white/black asymmetry in
     * the castling code cannot hide behind the case above. */
    { "castle-rook-path-black", "Art. 3.8.2",
      "r3k3/8/8/8/8/8/8/1R5K b q - 0 1", "",
      RC_LEGAL, "e8c8" },

    /* Control for the case below: with nothing having moved, White castles. */
    { "castle-rights-baseline", "Art. 3.8.2",
      "b3k3/8/8/8/7R/8/8/4K2R w K - 0 1", "",
      RC_LEGAL, "e1g1" },

    /* The right dies when the rook is CAPTURED on its home square, not only
     * when it moves.  Black plays Bxh1, White recaptures Rxh1, Black steps
     * aside -- so a white rook is standing on h1 again, the king has never
     * left e1, and f1/g1 are empty and unattacked.  Every board-level
     * precondition for 0-0 is restored; only the lost right forbids it, so
     * this case fails if update_castling_rights() ignores the destination
     * square of a capture. */
    { "castle-rook-captured", "Art. 3.8.2",
      "b3k3/8/8/8/7R/8/8/4K2R b K - 0 1", "a8h1 h4h1 e8e7",
      RC_ILLEGAL, "e1g1" },

    /* --- Promotion, Art. 3.7.3.3 ---------------------------------------- */

    /* The promoted piece acts from its new square at once, so b8=Q gives
     * check along the eighth rank.  Black still has Kd7, Ke7 and Kf7, so the
     * expectation is check and specifically NOT mate. */
    { "promotion-gives-check", "Art. 3.7.3.3",
      "4k3/1P6/8/8/8/8/8/4K3 w - - 0 1", "b7b8q",
      RC_CHECK, "" },

    /* Underpromotion is a real choice, not a formality.  f8=N checks the
     * king on h7; g6 and h6 are covered by the white king on g5, and g7, g8
     * and h8 are blocked by Black's own men.  A knight check cannot be
     * blocked, and the knight on f8 is untouchable: the bishop on g8 is a
     * light-squared bishop and f8 is dark, and the rook on h8 is shut in
     * behind it.  Mate. */
    { "underpromotion-knight-mate", "Art. 3.7.3.3",
      "6br/5Ppk/8/6K1/8/8/8/8 w - - 0 1", "f7f8n",
      RC_CHECKMATE, "" },

    /* The same pawn, promoted to the strongest piece instead: a queen on f8
     * bears on the eighth rank, the f-file and the two diagonals, and h7 is
     * on none of them, so it is not even check.  This is why the four
     * promotion choices have to be generated as four distinct moves. */
    { "queen-promotion-not-mate", "Art. 3.7.3.3",
      "6br/5Ppk/8/6K1/8/8/8/8 w - - 0 1", "f7f8q",
      RC_NEITHER, "" },

    /* --- Check, pins and king safety, Art. 3.9 -------------------------- */

    /* Double check from the rook on e1 and the knight on d6.  Neither
     * checking piece can be captured to any purpose and a knight check
     * cannot be blocked, so only king moves survive -- Rxe1 and Rxd6 each
     * answer one check and leave the other.  e7 is on the rook's file and
     * f7 is a knight's move from d6, which leaves exactly three squares. */
    { "double-check-king-only", "Art. 3.9",
      "4k3/8/r2N4/8/7K/8/8/r3R3 b - - 0 1", "",
      RC_MOVESET, "e8d7 e8d8 e8f8" },

    /* A pinned piece is not frozen: the rook on e2 is pinned against its own
     * king by the rook on e8, and moving ALONG that line keeps the king
     * screened, so Re5 is legal. */
    { "pin-move-along-ray", "Art. 3.9",
      "4r2k/8/8/8/8/8/4R3/4K3 w - - 0 1", "",
      RC_LEGAL, "e2e5" },

    /* Off the line, the same rook exposes its own king, which Art. 3.9
     * forbids.  Ra2 is a perfectly ordinary rook move otherwise. */
    { "pin-move-off-ray", "Art. 3.9",
      "4r2k/8/8/8/8/8/4R3/4K3 w - - 0 1", "",
      RC_ILLEGAL, "e2a2" },

    /* The whole position, so that "along the ray" is shown to mean every
     * square of the ray including the capture on e8, and the pinned rook's
     * seven sideways moves are all shown to be absent. */
    { "pin-moveset", "Art. 3.9",
      "4r2k/8/8/8/8/8/4R3/4K3 w - - 0 1", "",
      RC_MOVESET, "e1d1 e1d2 e1f1 e1f2 e2e3 e2e4 e2e5 e2e6 e2e7 e2e8" },

    /* A king in check from a slider may not step BACKWARDS along the ray.
     * The rook on e8 checks the king on e4; e3 looks shielded by the king
     * itself, and is not, because the king vacates e4 as part of the move.
     * The attack has to be recomputed with the king removed from the
     * occupancy -- which the make / test / unmake filter does for free. */
    { "king-no-retreat-on-ray", "Art. 3.9",
      "4r2k/8/8/8/4K3/8/8/8 w - - 0 1", "",
      RC_ILLEGAL, "e4e3" },

    /* The same position exhaustively: six escapes off the e-file, and both
     * e3 and e5 absent. */
    { "king-escape-moveset", "Art. 3.9",
      "4r2k/8/8/8/4K3/8/8/8 w - - 0 1", "",
      RC_MOVESET, "e4d3 e4d4 e4d5 e4f3 e4f4 e4f5" },

    /* --- Stalemate against checkmate, Art. 5.2.1 and 5.1.1 -------------- */

    /* The queen on g6 covers g7, g8 and h7 and does not bear on h8, and the
     * king on f7 covers g7 and g8.  Black has no legal move and is not in
     * check: stalemate.  Having no move is not, by itself, losing. */
    { "stalemate-queen-g6", "Art. 5.2.1",
      "7k/5K2/6Q1/8/8/8/8/8 b - - 0 1", "",
      RC_STALEMATE, "" },

    /* One square different: the queen steps to g7.  Now it is check, the
     * king on f7 defends the queen so Kxg7 is illegal under Art. 3.9, and
     * g8 and h7 are both covered.  Checkmate.  The pair exists because a
     * generator that mislabels "no legal moves" decides a whole game on it. */
    { "checkmate-queen-g7", "Art. 5.1.1",
      "7k/5KQ1/8/8/8/8/8/8 b - - 0 1", "",
      RC_CHECKMATE, "" },

    /* --- Insufficient material, Art. 5.2.2 ------------------------------ */

    /* The reference game ends in checkmate, so nothing in it ever exercises
     * the material test.  These cases are the only thing standing between a
     * wrong material test and a silent wrong verdict on some other game. */

    { "material-bare-kings", "Art. 5.2.2",
      "8/8/4k3/8/8/3K4/8/8 w - - 0 1", "", RC_DEAD, "" },
    { "material-king-bishop", "Art. 5.2.2",
      "8/8/4k3/8/8/3K1B2/8/8 w - - 0 1", "", RC_DEAD, "" },
    { "material-king-knight", "Art. 5.2.2",
      "8/8/4k3/8/8/3K1N2/8/8 w - - 0 1", "", RC_DEAD, "" },

    /* Both bishops on dark squares (c1 and f8 are both dark): neither can
     * ever reach the other's colour, and no mate exists. */
    { "material-bishops-same-colour", "Art. 5.2.2",
      "5b2/4k3/8/8/8/8/4K3/2B5 w - - 0 1", "", RC_DEAD, "" },

    /* c1 dark, c8 light.  Opposite colours can mate a cornered king, so the
     * inventory alone does not settle it and the game goes on. */
    { "material-bishops-opposite-colour", "Art. 5.2.2",
      "2b5/4k3/8/8/8/8/4K3/2B5 w - - 0 1", "", RC_ALIVE, "" },

    /* Two knights cannot FORCE mate, but mate is reachable against a
     * cooperating defender, so the position is not dead.  Art. 5.2.2 turns
     * on impossibility, not on what can be forced. */
    { "material-two-knights", "Art. 5.2.2",
      "8/8/4k3/8/8/3K1NN1/8/8 w - - 0 1", "", RC_ALIVE, "" },

    /* A single pawn keeps every position alive: it can promote. */
    { "material-lone-pawn", "Art. 5.2.2",
      "8/8/4k3/8/8/3K4/4P3/8 w - - 0 1", "", RC_ALIVE, "" },

    /* The bishop clause does not count bishops, and these four cases are why.
     * Two white bishops both on dark squares (c1, e1) against a bare king is
     * dead for exactly the reason one bishop is: no light square is ever
     * attacked, so no king can be mated on one, and a dark square always keeps
     * a light neighbour the white king cannot reach without standing beside
     * its target.  An earlier version of this file stopped at one bishop per
     * side and called this position alive; the case is here so that the
     * boundary is a stated answer rather than an accident of where the
     * enumeration happened to stop. */
    { "material-two-bishops-same-colour", "Art. 5.2.2",
      "8/k7/8/8/8/8/8/2B1B1K1 w - - 0 1", "", RC_DEAD, "" },

    /* c1 dark, d1 light.  One bishop of each colour mates a cornered king, so
     * adding a second bishop can revive a position rather than only deadening
     * it -- which is why the clause turns on the colours present and not on
     * the count. */
    { "material-two-bishops-opposite-colour", "Art. 5.2.2",
      "8/k7/8/8/8/8/8/2BB2K1 w - - 0 1", "", RC_ALIVE, "" },

    /* Three bishops, split across the players (white c1 and e1, black f8), all
     * three dark.  Ownership does not enter the argument either. */
    { "material-three-bishops-one-colour", "Art. 5.2.2",
      "5b2/k7/8/8/8/8/8/2B1B1K1 w - - 0 1", "", RC_DEAD, "" },

    /* A knight beside another minor is alive whatever the bishop colours say:
     * the knight reaches both colours, and K+B+N mates outright. */
    { "material-bishop-and-knight", "Art. 5.2.2",
      "8/k7/8/8/8/8/8/2B1N1K1 w - - 0 1", "", RC_ALIVE, "" }
};

static const int RULE_CASE_COUNT =
    (int)(sizeof(RULE_CASES) / sizeof(RULE_CASES[0]));

static const char *rule_kind_name(int kind)
{
    switch (kind) {
    case RC_MOVESET:   return "exact legal set";
    case RC_LEGAL:     return "must be legal";
    case RC_ILLEGAL:   return "must be illegal";
    case RC_CHECKMATE: return "checkmate";
    case RC_STALEMATE: return "stalemate";
    case RC_CHECK:     return "check but not mate";
    case RC_DEAD:      return "insufficient material";
    case RC_ALIVE:     return "sufficient material";
    default:           return "neither mate nor stalemate";
    }
}

/* Judges one case against an already-prepared position.  Returns 1 for pass
 * and fills `why` with what was actually observed, either way. */
static int judge_rule_case(Position *pos, const RuleCase *rc, char *why,
                           size_t size)
{
    if (rc->kind == RC_MOVESET) {
        char got[MOVE_LIST_TEXT];
        char want[MOVE_LIST_TEXT];

        legal_moves_text(pos, got, sizeof got);
        sort_move_list(rc->detail, want, sizeof want);
        if (strcmp(got, want) == 0) {
            snprintf(why, size, "%s", got);
            return 1;
        }
        snprintf(why, size, "got [%s], wanted [%s]", got, want);
        return 0;
    }

    if (rc->kind == RC_LEGAL || rc->kind == RC_ILLEGAL) {
        Move move;
        int found = find_legal_move(pos, rc->detail, &move);
        int wanted = (rc->kind == RC_LEGAL);

        snprintf(why, size, "%s is %s", rc->detail,
                 found ? "legal" : "not legal");
        return found == wanted;
    }

    if (rc->kind == RC_DEAD || rc->kind == RC_ALIVE) {
        int dead = is_insufficient_material(pos);

        snprintf(why, size, "%s material",
                 dead ? "insufficient" : "sufficient");
        return dead == (rc->kind == RC_DEAD);
    }

    {
        int check = is_in_check(pos);
        int moves = count_legal_moves(pos);
        int mate = check && moves == 0;
        int stale = !check && moves == 0;
        int ok;

        if (rc->kind == RC_CHECKMATE) {
            ok = mate;
        } else if (rc->kind == RC_STALEMATE) {
            ok = stale;
        } else if (rc->kind == RC_CHECK) {
            ok = check && !mate;
        } else {
            ok = !mate && !stale;
        }
        snprintf(why, size, "%s, %d legal move%s",
                 mate ? "checkmate" : (stale ? "stalemate"
                     : (check ? "check" : "no check")),
                 moves, moves == 1 ? "" : "s");
        return ok;
    }
}

/* Walks the whole table.  Returns 0 only if every case passed. */
static int run_rule_cases(void)
{
    /* One buffer, reused; a failing move-set case prints both lists. */
    char why[2 * MOVE_LIST_TEXT + 64];
    Position pos;
    int passed = 0;
    int failed = 0;
    int c;

    for (c = 0; c < RULE_CASE_COUNT; c++) {
        const RuleCase *rc = &RULE_CASES[c];
        int ok;

        if (!parse_fen(&pos, rc->fen)) {
            snprintf(why, sizeof why, "FEN did not parse");
            ok = 0;
        } else if (!apply_setup_moves(&pos, rc->setup, why, sizeof why)) {
            ok = 0;
        } else {
            ok = judge_rule_case(&pos, rc, why, sizeof why);
        }

        printf("[%s] %-26s %-10s %s\n", ok ? "PASS" : "FAIL",
               rc->name, rc->article, why);
        if (!ok) {
            printf("           expected %s", rule_kind_name(rc->kind));
            if (rc->detail[0] != '\0' && rc->kind != RC_MOVESET) {
                printf(": %s", rc->detail);
            }
            printf("\n           position %s", rc->fen);
            if (rc->setup[0] != '\0') {
                printf("  after %s", rc->setup);
            }
            printf("\n");
            failed++;
        } else {
            passed++;
        }
    }

    printf("rule-cases: %d cases, %d passed, %d failed\n",
           RULE_CASE_COUNT, passed, failed);
    return failed == 0 ? 0 : 1;
}

/* ------------------------------------------------------------------------ */
/* Material scan                                                            */
/*                                                                          */
/* is_insufficient_material() reads nothing but the inventory, so its entire */
/* domain is finite and small: how many knights and how many bishops of each */
/* square colour each player holds, and whether a pawn, rook or queen is on  */
/* the board at all.  This mode walks that domain, builds one representative */
/* position per point of it, and prints its FEN with the verdict beside it.  */
/*                                                                          */
/* WHY IT EXISTS.  Every other check in this file is anchored either to an   */
/* oracle from outside the project (perft) or to the reference game, and the */
/* reference game never reaches a position where the material test can fire  */
/* -- it ends in checkmate with a queen on the board.  So the one part of    */
/* the termination rules that the trace comparison cannot reach is this one, */
/* and a disagreement with the verifier in src/long_chess/verifier/, which   */
/* decides Art. 5.2.2 through python-chess, would sit behind every passing   */
/* check here.  It did: an earlier version of this file called every         */
/* inventory holding two bishops of one colour alive, python-chess called it */
/* dead, thirty rule cases passed, and the trace matched byte for byte.      */
/*                                                                          */
/* scripts/check_movegen.py reads this output and puts the same FENs to      */
/* python-chess.  The two must agree on every line.  That is a check on two  */
/* implementations of one approximation, not on the approximation itself --  */
/* both decide Art. 5.2.2 by inventory alone, which docs/verification.md     */
/* explains is not a decision procedure for a dead position.                 */
/* ------------------------------------------------------------------------ */

#define SCAN_MAX_PER_KIND 2

static void material_scan(void)
{
    /* Four squares of each colour, four for knights, one for the heavy piece,
     * two for the kings -- all distinct, so every inventory in the domain
     * places without collision.  Where the pieces stand cannot change the
     * verdict, since the test reads counts and bishop square-colours and
     * nothing else; that is itself part of what is being cross-checked. */
    static const int LIGHT_SQUARES[4] = {   /* a2 a4 a6 a8 */
        SQUARE_OF(0, 1), SQUARE_OF(0, 3), SQUARE_OF(0, 5), SQUARE_OF(0, 7)
    };
    static const int DARK_SQUARES[4] = {    /* c1 c3 c5 c7 */
        SQUARE_OF(2, 0), SQUARE_OF(2, 2), SQUARE_OF(2, 4), SQUARE_OF(2, 6)
    };
    static const int KNIGHT_SQUARES[4] = {  /* g2 g3 g4 g5 */
        SQUARE_OF(6, 1), SQUARE_OF(6, 2), SQUARE_OF(6, 3), SQUARE_OF(6, 4)
    };
    /* The three piece types that end the scan early, one of each colour, plus
     * the empty case.  A pawn stands on h5, so it is never on a promotion
     * rank. */
    static const int HEAVY_TYPE[7] = { EMPTY, PAWN, ROOK, QUEEN, PAWN, ROOK, QUEEN };
    static const int HEAVY_COLOUR[7] = { WHITE, WHITE, WHITE, WHITE,
                                         BLACK, BLACK, BLACK };
    const int heavy_square = SQUARE_OF(7, 4);   /* h5 */
    const int white_king = SQUARE_OF(4, 0);     /* e1 */
    const int black_king = SQUARE_OF(4, 7);     /* e8 */

    int heavy, wn, wl, wd, bn, bl, bd;
    long emitted = 0;
    char fen[MAX_FEN];

    for (heavy = 0; heavy < 7; heavy++) {
    for (wn = 0; wn <= SCAN_MAX_PER_KIND; wn++) {
    for (wl = 0; wl <= SCAN_MAX_PER_KIND; wl++) {
    for (wd = 0; wd <= SCAN_MAX_PER_KIND; wd++) {
    for (bn = 0; bn <= SCAN_MAX_PER_KIND; bn++) {
    for (bl = 0; bl <= SCAN_MAX_PER_KIND; bl++) {
    for (bd = 0; bd <= SCAN_MAX_PER_KIND; bd++) {
        Position pos;
        int i, light_used = 0, dark_used = 0, knights_used = 0;

        memset(&pos, 0, sizeof pos);   /* EMPTY is 0, so this clears the board */
        pos.side_to_move = WHITE;
        pos.castling = 0;
        pos.ep_square = SQ_NONE;
        pos.halfmove_clock = 0;
        pos.fullmove_number = 1;
        pos.king_square[WHITE] = white_king;
        pos.king_square[BLACK] = black_king;
        pos.board[white_king] = MAKE_PIECE(WHITE, KING);
        pos.board[black_king] = MAKE_PIECE(BLACK, KING);

        for (i = 0; i < wl; i++) {
            pos.board[LIGHT_SQUARES[light_used++]] = MAKE_PIECE(WHITE, BISHOP);
        }
        for (i = 0; i < bl; i++) {
            pos.board[LIGHT_SQUARES[light_used++]] = MAKE_PIECE(BLACK, BISHOP);
        }
        for (i = 0; i < wd; i++) {
            pos.board[DARK_SQUARES[dark_used++]] = MAKE_PIECE(WHITE, BISHOP);
        }
        for (i = 0; i < bd; i++) {
            pos.board[DARK_SQUARES[dark_used++]] = MAKE_PIECE(BLACK, BISHOP);
        }
        for (i = 0; i < wn; i++) {
            pos.board[KNIGHT_SQUARES[knights_used++]] = MAKE_PIECE(WHITE, KNIGHT);
        }
        for (i = 0; i < bn; i++) {
            pos.board[KNIGHT_SQUARES[knights_used++]] = MAKE_PIECE(BLACK, KNIGHT);
        }
        if (HEAVY_TYPE[heavy] != EMPTY) {
            pos.board[heavy_square] =
                MAKE_PIECE(HEAVY_COLOUR[heavy], HEAVY_TYPE[heavy]);
        }

        write_fen(&pos, SQ_NONE, fen, sizeof fen);
        printf("%s\t%s\n", fen,
               is_insufficient_material(&pos) ? "dead" : "alive");
        emitted++;
    }}}}}}}

    printf("material-scan: %ld inventories\n", emitted);
}

/* ------------------------------------------------------------------------ */
/* The corpus check: obligations [H1] [H2] [H5] [H6]                        */
/*                                                                          */
/* src/long_chess/bound/invariant.py proves the home-rank lemma: that under  */
/* the restriction the bound argument imposes, a defender's pawn home rank   */
/* never changes and no attacker pawn moves more than four times.  It is an  */
/* induction, and every step where it appeals to the rules of chess rather   */
/* than to itself is written down as a named obligation.  Four of those are  */
/* claims about chess itself, true in every position there is:               */
/*                                                                          */
/*   [H1] a legal move starts on a square holding a piece of the side to     */
/*        move                                                              */
/*   [H2] a move onto an occupied square is a capture of an ENEMY piece      */
/*   [H5] a move changes the occupancy of its own from- and to-squares and   */
/*        of no others, except the rook's two squares when castling          */
/*        (Art. 3.8.2) and the captured pawn's square when capturing         */
/*        en passant (Art. 3.7.3.1-3.7.3.2)                                  */
/*   [H6] a pawn advances exactly one rank, or two from its OWN home rank    */
/*        only (Art. 3.7.1, Art. 3.7.2)                                      */
/*                                                                          */
/* No enumeration settles a claim about every position, and nothing below    */
/* pretends to.  These four are read off the Laws; what a corpus can do is   */
/* catch a MOVE GENERATOR that fails to obey them.  This mode is therefore a */
/* check on the tooling, not on the mathematics -- which is exactly the role */
/* invariant.py assigns it.                                                  */
/*                                                                          */
/* WHY IT IS HERE AS WELL AS THERE.  invariant.py runs these four checks     */
/* over positions produced by python-chess, so passing them leaves           */
/* python-chess inside the set of things a reader has to trust.  This mode   */
/* runs them again over positions produced here: a different move generator, */
/* a different board representation, and a different random walk.  The two   */
/* corpora are deliberately NOT the same positions and are not meant to be.  */
/* What is compared is the CONCLUSION -- no exception anywhere -- and two    */
/* unrelated walks cover more of chess than one walk run twice.              */
/* ------------------------------------------------------------------------ */

/* How far a single game is walked before the next one is started.  Games are
 * restarted rather than played out to enormous length because the opening
 * moves of a fresh game are cheap variety, and variety is the whole point of
 * a corpus. */
#define CORPUS_PLIES_PER_GAME 160

/* How often the walk restricts itself to pawn moves and captures, in percent.
 * See corpus_choose_move() for why the walk is biased at all. */
#define CORPUS_INTERESTING_PERCENT 70

/* An exception is a catastrophe, not a statistic: if one appears it should be
 * printed in full.  But a generator broken in some systematic way would emit
 * one per move, so the printing stops after this many per obligation and the
 * rest are counted and reported as a suppressed total.  Nothing is hidden;
 * the summary line always states the true number. */
#define CORPUS_MAX_PRINTED 20

/* --- splitmix64 ---------------------------------------------------------- */
/*                                                                          */
/* rand() is implementation-defined.  The same seed produces different games */
/* on different C libraries, so a corpus generated with it could not be      */
/* reproduced by a reader on another machine, and an unreproducible corpus   */
/* is not much of a record.  splitmix64 is short enough to state completely: */
/* the state advances by a fixed odd constant and the output is that state   */
/* run through a fixed avalanche.  These six lines ARE the specification, so */
/* anyone can re-derive the exact walk this program took.                    */
/* -------------------------------------------------------------------------*/

/* The default seed: the first 64 bits of the fractional part of pi.  Any
 * fixed value would do.  What matters is that it is fixed, that it is
 * written down, and that --seed can replace it -- a run always prints the
 * seed it actually used, so any run can be repeated exactly. */
#define CORPUS_DEFAULT_SEED 0x243F6A8885A308D3ULL

static unsigned long long corpus_rng_state;

static void corpus_seed(unsigned long long seed)
{
    corpus_rng_state = seed;
}

static unsigned long long corpus_random(void)
{
    unsigned long long z = (corpus_rng_state += 0x9E3779B97F4A7C15ULL);

    z = (z ^ (z >> 30)) * 0xBF58476D1CE4E5B9ULL;
    z = (z ^ (z >> 27)) * 0x94D049BB133111EBULL;
    return z ^ (z >> 31);
}

/* Uniform in [0, n), for n >= 1.  A plain modulo would make the first few
 * moves in every list very slightly likelier than the rest; the bias is far
 * too small to matter here, and rejecting the short tail costs three lines
 * and removes the need to argue about it. */
static int corpus_below(int n)
{
    unsigned long long span = (unsigned long long)n;
    unsigned long long zone = ~0ULL - (~0ULL % span);   /* a multiple of span */
    unsigned long long r;

    do {
        r = corpus_random();
    } while (r >= zone);
    return (int)(r % span);
}

/* --- the four obligations ------------------------------------------------ */

enum { OB_H1 = 0, OB_H2, OB_H5, OB_H6, OB_COUNT };

typedef struct {
    const char *tag;
    const char *claim;
    const char *unit;      /* what this obligation counts as a checked move */
    long long positions;   /* positions inspected */
    long long moves;       /* moves actually looked at */
    long long exceptions;  /* moves that broke the claim */
    long long printed;     /* exceptions printed in full, up to the cap */
    unsigned doubles_from; /* [H6] only: bitmask of ranks a double push came
                            * from.  Recorded because a corpus that never saw
                            * a double push would discharge [H6] vacuously,
                            * and a vacuous pass should be visible. */
} Obligation;

static void corpus_note_exception(Obligation *ob, const Position *pos,
                                  Move move, const char *detail)
{
    char fen[MAX_FEN];
    char uci[8];

    ob->exceptions++;
    if (ob->printed >= CORPUS_MAX_PRINTED) {
        return;
    }
    ob->printed++;
    position_to_fen(pos, fen, sizeof fen);
    move_to_string(move, uci);
    printf("[%s] EXCEPTION  %s / %s%s%s\n", ob->tag, fen, uci,
           (detail[0] != '\0') ? "  -- " : "", detail);
}

/* [H1] A legal move starts on a square holding a piece of the side to move.
 *
 * Art. 1.1 and Art. 3.1: a player moves their OWN pieces, and there is
 * nothing to move on an empty square. */
static void corpus_check_h1(Obligation *ob, const Position *pos,
                            const Move *legal, int n)
{
    int i;

    ob->positions++;
    for (i = 0; i < n; i++) {
        int piece = pos->board[legal[i].from];

        ob->moves++;
        if (piece == EMPTY) {
            corpus_note_exception(ob, pos, legal[i], "the origin is empty");
        } else if (PIECE_COLOUR(piece) != pos->side_to_move) {
            corpus_note_exception(ob, pos, legal[i],
                                  "the origin holds an enemy piece");
        }
    }
}

/* [H2] A move onto an occupied square is a capture of an enemy piece.
 *
 * Two things have to hold, and the second is the one worth the work: the
 * occupant must belong to the other side (Art. 3.1 -- a piece may not be
 * moved to a square occupied by a piece of the same colour), and the move
 * must actually TAKE it.  Checking the colours alone would still accept a
 * generator that let a rook slide through an enemy piece and leave it
 * standing, so the move is made and the capture record is read back. */
static void corpus_check_h2(Obligation *ob, Position *pos, const Move *legal,
                            int n)
{
    Undo undo;
    int i;

    ob->positions++;
    for (i = 0; i < n; i++) {
        int occupant = pos->board[legal[i].to];
        int took_it;

        if (occupant == EMPTY) {
            continue;   /* not a move this obligation says anything about */
        }
        ob->moves++;
        if (PIECE_COLOUR(occupant) == pos->side_to_move) {
            corpus_note_exception(ob, pos, legal[i],
                                  "the occupant is the mover's own piece");
            continue;
        }
        make_move(pos, legal[i], &undo);
        took_it = (undo.captured_square == legal[i].to &&
                   undo.captured_piece == occupant);
        unmake_move(pos, &undo);
        if (!took_it) {
            corpus_note_exception(ob, pos, legal[i],
                                  "the piece standing there was not captured");
        }
    }
}

/* [H5] A move changes the occupancy of its own from- and to-squares and of no
 * others -- except the rook's two squares when castling (Art. 3.8.2) and the
 * captured pawn's square when capturing en passant (Art. 3.7.3.1-3.7.3.2).
 *
 * The check is literal: photograph the board, make the move, compare every
 * slot, unmake.  All 128 slots of the 0x88 array are compared and not just
 * the 64 real squares, so a generator that wrote into the off-board padding
 * would be caught here rather than corrupting a later position quietly.
 *
 * invariant.py runs this one over an eighth of its corpus, because copying a
 * python board per move is expensive.  Here it runs over every move of every
 * position: a make and an unmake and 128 integer comparisons cost nothing.
 *
 * WHAT THIS CANNOT SEE, since the claim is one-directional and so is the
 * check.  [H5] bounds the squares a move MAY change; it says nothing about
 * squares a move must change.  A generator that changes too LITTLE therefore
 * passes.  The sharpest instance: remove the en passant victim from the wrong
 * side of the target square, and the square wrongly cleared is the one the
 * victim pawn has just vacated by double-pushing, so it is ALWAYS empty --
 * clearing it changes nothing, the real victim survives, and no square
 * outside the allowed set moves.  That is not a gap to be patched here; the
 * upper bound is what the lemma's steps (a) and (b) actually use.  It is a
 * reminder that this check is one net among several, and that the one which
 * catches that particular bug is the en passant rule case (Art. 3.9, the rank
 * pin) together with the perft suite, both a few hundred lines above. */
static void corpus_check_h5(Obligation *ob, Position *pos, const Move *legal,
                            int n)
{
    int before[128];
    Undo undo;
    int i, j, sq;

    ob->positions++;
    for (i = 0; i < n; i++) {
        Move move = legal[i];
        int allowed[4];       /* from, to, and at most two exemptions */
        int nallowed = 0;
        int offending = SQ_NONE;

        ob->moves++;
        allowed[nallowed++] = move.from;
        allowed[nallowed++] = move.to;

        if (move.flags & (MF_CASTLE_KING | MF_CASTLE_QUEEN)) {
            /* Art. 3.8.2: the rook leaves its corner and lands on the square
             * the king crossed.  Both squares are taken from the move's own
             * geometry rather than from a table, so the exemption is exactly
             * as wide as the rule and no wider. */
            int back = RANK_OF(move.from);
            int kingside = (move.flags & MF_CASTLE_KING) != 0;

            allowed[nallowed++] = SQUARE_OF(kingside ? 7 : 0, back);
            allowed[nallowed++] = SQUARE_OF(kingside ? 5 : 3, back);
        } else if (move.flags & MF_EN_PASSANT) {
            /* Art. 3.7.3.1-3.7.3.2: the captured pawn stands beside
             * the capturing pawn, not on the square the capturing pawn
             * moves to. */
            allowed[nallowed++] =
                move.to + ((pos->side_to_move == WHITE) ? -16 : 16);
        }

        memcpy(before, pos->board, sizeof before);
        make_move(pos, move, &undo);
        for (sq = 0; sq < 128 && offending == SQ_NONE; sq++) {
            if (pos->board[sq] == before[sq]) {
                continue;
            }
            for (j = 0; j < nallowed; j++) {
                if (allowed[j] == sq) {
                    break;
                }
            }
            if (j == nallowed) {
                offending = sq;
            }
        }
        unmake_move(pos, &undo);

        if (offending != SQ_NONE) {
            char detail[64];

            if (ON_BOARD(offending)) {
                char name[3];

                square_to_string(offending, name);
                snprintf(detail, sizeof detail, "%s also changed", name);
            } else {
                snprintf(detail, sizeof detail,
                         "off-board slot %d was written", offending);
            }
            corpus_note_exception(ob, pos, move, detail);
        }
    }
}

/* [H6] A pawn advances exactly one rank, or two from its own home rank only.
 *
 * Art. 3.7.1 gives the single step, Art. 3.7.2 the double, and the double only
 * "provided [the pawn] has not yet moved" -- which is to say, only from the
 * rank it started on.  Note that this is about the RANK the pawn crosses, so
 * a diagonal capture and a straight push are the same case here. */
static void corpus_check_h6(Obligation *ob, const Position *pos,
                            const Move *legal, int n)
{
    int i;

    ob->positions++;
    for (i = 0; i < n; i++) {
        int piece = pos->board[legal[i].from];
        int us, home, from_rank, advance;

        if (piece == EMPTY || PIECE_TYPE(piece) != PAWN) {
            continue;
        }
        ob->moves++;
        us = PIECE_COLOUR(piece);
        home = (us == WHITE) ? 1 : 6;
        from_rank = RANK_OF(legal[i].from);
        /* Measured in the direction the mover's pawns travel, so a negative
         * advance is a pawn moving backwards and is caught by the same test
         * that catches a triple push. */
        advance = (us == WHITE) ? RANK_OF(legal[i].to) - from_rank
                                : from_rank - RANK_OF(legal[i].to);

        if (advance == 2) {
            ob->doubles_from |= 1u << from_rank;
            if (from_rank != home) {
                corpus_note_exception(ob, pos, legal[i],
                                      "a double push from a rank that is not "
                                      "this pawn's home rank");
            }
        } else if (advance != 1) {
            corpus_note_exception(ob, pos, legal[i],
                                  "a pawn move that does not advance one rank");
        }
    }
}

/* --- what the corpus actually contained ---------------------------------- */

/* Zero exceptions is worth only as much as the corpus that produced it.  Two
 * of the four claims above are mostly about awkward cases -- the exemptions
 * [H5] grants castling and en passant, and the two-rank case in [H6] -- and a
 * walk that never generated a castling move would discharge [H5] without ever
 * testing the clause that makes it interesting.
 *
 * So the awkward moves are counted as they go past.  Nothing fails on these
 * numbers; they are here so that a reader can see whether the bias in
 * corpus_choose_move() did its job, instead of taking it on trust. */
typedef struct {
    long long castling;
    long long en_passant;
    long long promotions;
} Coverage;

static void corpus_note_coverage(Coverage *cov, const Move *legal, int n)
{
    int i;

    for (i = 0; i < n; i++) {
        if (legal[i].flags & (MF_CASTLE_KING | MF_CASTLE_QUEEN)) {
            cov->castling++;
        }
        if (legal[i].flags & MF_EN_PASSANT) {
            cov->en_passant++;
        }
        if (legal[i].promotion != EMPTY) {
            cov->promotions++;
        }
    }
}

/* --- the walk ------------------------------------------------------------ */

/* A uniform random walk from the initial array is a poor corpus.  It spends
 * almost all of its time shuffling pieces around the middle of the board:
 * promotions are rare, en passant captures rarer, and the back ranks empty
 * out and stay empty.  Those are precisely the cases these four obligations
 * would break on if the generator were wrong, and precisely the ones an
 * unbiased walk never reaches.
 *
 * So most of the time the choice is restricted to pawn moves and captures.
 * That pushes pawns down the board, keeps material on it, and makes double
 * pushes -- and therefore en passant -- common.  invariant.py biases its own
 * walk the same way and for the same reason; the two walks share the intent
 * and nothing else. */
static Move corpus_choose_move(const Position *pos, const Move *legal, int n)
{
    int interesting[MAX_MOVES];
    int count = 0;
    int i;

    for (i = 0; i < n; i++) {
        /* An en passant capture lands on an empty square, but it is a pawn
         * move, so the first test already covers it. */
        if (PIECE_TYPE(pos->board[legal[i].from]) == PAWN ||
            pos->board[legal[i].to] != EMPTY) {
            interesting[count++] = i;
        }
    }
    if (count > 0 && corpus_below(100) < CORPUS_INTERESTING_PERCENT) {
        return legal[interesting[corpus_below(count)]];
    }
    return legal[corpus_below(n)];
}

static int run_corpus(long positions_wanted, unsigned long long seed)
{
    Obligation obligations[OB_COUNT] = {
        { "H1", "a legal move starts on a piece of the side to move",
          "moves", 0, 0, 0, 0, 0 },
        { "H2", "a move onto an occupied square captures an enemy piece there",
          "moves onto an occupied square", 0, 0, 0, 0, 0 },
        { "H5", "a move changes only from, to, the castling rook and the "
                "en-passant victim",
          "moves", 0, 0, 0, 0, 0 },
        { "H6", "a pawn advances one rank, or two from its own home rank only",
          "pawn moves", 0, 0, 0, 0, 0 }
    };
    Coverage coverage = { 0, 0, 0 };
    Position pos;
    long visited = 0;
    long games = 0;
    int discharged = 0;
    int i;

    corpus_seed(seed);
    printf("corpus: seed 0x%016llx, %ld positions requested\n",
           seed, positions_wanted);

    while (visited < positions_wanted) {
        PositionFacts facts;
        Move legal[MAX_MOVES];
        Undo undo;
        int ply;

        if (!parse_fen(&pos, START_FEN)) {
            fprintf(stderr, "internal error: the initial array did not parse\n");
            return 1;
        }
        games++;

        for (ply = 0; ply < CORPUS_PLIES_PER_GAME; ply++) {
            int n = generate_legal_moves(&pos, legal);

            corpus_check_h1(&obligations[OB_H1], &pos, legal, n);
            corpus_check_h2(&obligations[OB_H2], &pos, legal, n);
            corpus_check_h5(&obligations[OB_H5], &pos, legal, n);
            corpus_check_h6(&obligations[OB_H6], &pos, legal, n);
            corpus_note_coverage(&coverage, legal, n);
            visited++;

            if (visited >= positions_wanted) {
                break;
            }
            /* Start a new game once this one is over.  The walk does not
             * count repetitions, so the third argument is what it has
             * actually seen -- this position, once.  A game that FIDE would
             * end by fivefold repetition simply runs on to the ply cap here,
             * which costs nothing: the corpus is a supply of positions, and
             * how its games end is not part of what is being checked.
             *
             * examine_position() generates the legal moves a second time
             * rather than being handed the list above.  That is a wasted
             * microsecond and not a second opinion; it is worth it to have
             * one function that says what a position's facts are, instead of
             * a copy of its body here that could drift from it. */
            examine_position(&pos, &facts);
            if (classify_position(&pos, &facts, 1) != TERM_CONTINUE) {
                break;
            }
            /* The walk never takes a move back, so the undo record is
             * written and dropped. */
            make_move(&pos, corpus_choose_move(&pos, legal, n), &undo);
        }
    }

    printf("\n");
    for (i = 0; i < OB_COUNT; i++) {
        const Obligation *ob = &obligations[i];
        int vacuous = (ob->moves == 0);
        int ok = (ob->exceptions == 0 && !vacuous);

        printf("[%s] %-4s %s\n", ob->tag,
               ok ? "ok" : (vacuous ? "none" : "FAIL"), ob->claim);
        printf("          %lld positions, %lld %s, %lld exceptions\n",
               ob->positions, ob->moves, ob->unit, ob->exceptions);
        if (ob->exceptions > ob->printed) {
            printf("          %lld further exceptions were not printed\n",
                   ob->exceptions - ob->printed);
        }
        if (vacuous) {
            printf("          nothing was checked, so this is not discharged: "
                   "a vacuous pass is a failure\n");
        }
        if (ob->doubles_from != 0) {
            char ranks[32];
            int len = 0;
            int r;

            for (r = 0; r < 8; r++) {
                if ((ob->doubles_from & (1u << r)) == 0) {
                    continue;
                }
                if (len > 0 && len < (int)sizeof ranks - 1) {
                    ranks[len++] = ' ';
                }
                if (len < (int)sizeof ranks - 1) {
                    ranks[len++] = (char)('1' + r);
                }
            }
            ranks[len] = '\0';
            printf("          double pushes seen only from ranks %s\n", ranks);
        }
        if (ok) {
            discharged++;
        }
    }

    printf("\ncorpus: among the moves checked, %lld castling moves, "
           "%lld en passant captures, %lld promotions\n",
           coverage.castling, coverage.en_passant, coverage.promotions);
    printf("corpus: %ld positions from %ld games, %d of %d obligations "
           "discharged\n", visited, games, discharged, OB_COUNT);
    return discharged == OB_COUNT ? 0 : 1;
}

/* ------------------------------------------------------------------------ */
/* PGN reading                                                              */
/*                                                                          */
/* The reference game is recorded in SAN, and SAN is not a move list: "Nge4" */
/* names a destination and leaves the reader to work out which knight can    */
/* legally get there.  Resolving that IS move generation.  If some other     */
/* program parsed the file and handed this one the resulting moves, that     */
/* program's move generator would still be part of what a reader has to      */
/* trust -- so the file is read here, and every SAN token is resolved        */
/* against the legal moves this program generates for itself.                */
/*                                                                          */
/* The reader is deliberately strict.  Comments, variations and annotation   */
/* glyphs do not occur in the file under test, and are refused rather than   */
/* skipped: a movetext token quietly dropped in the middle of a game would   */
/* leave a truncated move list, which the phases after this one would then   */
/* pronounce a perfectly legal -- and much shorter -- game.  A parse failure */
/* has to look like a failure.                                               */
/* ------------------------------------------------------------------------ */

typedef struct {
    FILE *file;
    const char *path;
    long line;        /* 1-based, for error messages */
    int pushback;     /* one pushed-back character, or EOF */
} PgnReader;

static void pgn_open_reader(PgnReader *r, FILE *file, const char *path)
{
    r->file = file;
    r->path = path;
    r->line = 1;
    r->pushback = EOF;
}

static int pgn_getc(PgnReader *r)
{
    int c;

    if (r->pushback != EOF) {
        c = r->pushback;
        r->pushback = EOF;
        return c;
    }
    c = fgetc(r->file);
    if (c == '\n') {
        r->line++;
    }
    return c;
}

/* Only ever called with one of the punctuation characters that ends a token,
 * never with a newline, so the line counter does not have to be rewound. */
static void pgn_ungetc(PgnReader *r, int c)
{
    r->pushback = c;
}

static int is_pgn_space(int c)
{
    return c == ' ' || c == '\t' || c == '\r' || c == '\n' ||
           c == '\f' || c == '\v';
}

/* Structural parse failures: a malformed tag, an unsupported construct.
 * Always returns 0 so a caller can write `return pgn_error(...)`. */
static int pgn_error(const PgnReader *r, const char *what, const char *token)
{
    fprintf(stderr, "error: %s:%ld: %s", r->path, r->line, what);
    if (token != NULL && token[0] != '\0') {
        fprintf(stderr, " (\"%s\")", token);
    }
    fprintf(stderr, "\n");
    return 0;
}

/* Failures that belong to one move of the game.  The ply and the token are
 * always named, because "this game does not parse" is not a useful thing to
 * tell someone holding a 17,000-move file. */
static int san_error(const PgnReader *r, int ply, const char *token,
                     const char *what)
{
    fprintf(stderr, "error: %s: ply %d, token \"%s\": %s\n",
            r->path, ply, token, what);
    return 0;
}

/* Consumes a  [Key "Value"]  tag pair.  The value is a quoted string that may
 * contain a ']' of its own, so the scan has to track quoting.
 *
 * The tag NAME is kept, because two of them change what the movetext means:
 * [FEN] and [SetUp] say the game does not begin from the initial array.
 * Skipping those and replaying from the initial array anyway would verify a
 * different game than the file describes. */
static int pgn_read_tag(PgnReader *r)
{
    char key[MAX_TOKEN];
    size_t len = 0;
    int in_quotes = 0;
    int in_key = 1;
    int c;

    while ((c = pgn_getc(r)) != EOF) {
        if (in_quotes) {
            if (c == '\\') {
                if (pgn_getc(r) == EOF) {
                    break;
                }
                continue;
            }
            if (c == '"') {
                in_quotes = 0;
            }
            continue;
        }
        if (c == '"') {
            in_quotes = 1;
            in_key = 0;
            continue;
        }
        if (c == ']') {
            key[len] = '\0';
            if (strcmp(key, "FEN") == 0 || strcmp(key, "SetUp") == 0) {
                return pgn_error(r, "games that do not start from the initial "
                                    "array are not supported", key);
            }
            return 1;
        }
        if (in_key) {
            if (is_pgn_space(c)) {
                in_key = 0;
            } else if (len < sizeof key - 1) {
                key[len++] = (char)c;
            }
        }
    }
    return pgn_error(r, "tag pair is not closed before end of file", NULL);
}

/* Reads the next movetext token.  Returns 1 for a token, 0 for end of file,
 * and -1 when a parse error has been reported. */
static int pgn_next_token(PgnReader *r, char *token)
{
    size_t len;
    int c;

    token[0] = '\0';
    for (;;) {
        do {
            c = pgn_getc(r);
        } while (is_pgn_space(c));

        if (c == EOF) {
            return 0;
        }
        if (c != '[') {
            break;
        }
        if (!pgn_read_tag(r)) {
            return -1;
        }
    }

    /* The constructs this file does not contain.  Refused, not skipped. */
    if (c == '{' || c == '}') {
        pgn_error(r, "comments { } are not supported", NULL);
        return -1;
    }
    if (c == '(' || c == ')') {
        pgn_error(r, "variations ( ) are not supported", NULL);
        return -1;
    }
    if (c == '$') {
        pgn_error(r, "numeric annotation glyphs $n are not supported", NULL);
        return -1;
    }
    if (c == ';') {
        pgn_error(r, "rest-of-line comments ; are not supported", NULL);
        return -1;
    }

    len = 0;
    while (c != EOF && !is_pgn_space(c)) {
        if (c == '{' || c == '}' || c == '(' || c == ')' ||
            c == '$' || c == ';' || c == '[') {
            pgn_ungetc(r, c);   /* reported on the next call */
            break;
        }
        if (len >= (size_t)(MAX_TOKEN - 1)) {
            token[len] = '\0';
            pgn_error(r, "movetext token is too long", token);
            return -1;
        }
        token[len++] = (char)c;
        c = pgn_getc(r);
    }
    token[len] = '\0';
    return 1;
}

static int is_result_token(const char *token)
{
    return strcmp(token, "1-0") == 0 || strcmp(token, "0-1") == 0 ||
           strcmp(token, "1/2-1/2") == 0 || strcmp(token, "*") == 0;
}

/* Measures a leading move number: digits followed by dots, as in "1.",
 * "8849." or the "1..." that resumes at Black's move.  Returns the number of
 * characters it occupies, which is 0 when the token does not begin with one.
 * Note that result tokens must be tested for first: "1/2-1/2" also starts
 * with a digit. */
static size_t move_number_prefix_length(const char *token)
{
    size_t i = 0;

    while (token[i] >= '0' && token[i] <= '9') {
        i++;
    }
    if (i == 0 || token[i] != '.') {
        return 0;
    }
    while (token[i] == '.') {
        i++;
    }
    return i;
}

/* One SAN token, taken apart but not yet matched to a move. */
typedef struct {
    int piece_type;    /* PAWN, KNIGHT, BISHOP, ROOK, QUEEN or KING       */
    int from_file;     /* 0-7 from a disambiguating file letter, else -1  */
    int from_rank;     /* 0-7 from a disambiguating rank digit, else -1   */
    int to;            /* destination square                              */
    int promotion;     /* EMPTY, or the piece named after '='             */
    int is_capture;    /* the token carried an 'x'                        */
    int castle;        /* MF_CASTLE_KING, MF_CASTLE_QUEEN, or 0           */
    int says_check;    /* the token ended in '+'                          */
    int says_mate;     /* the token ended in '#'                          */
} SanMove;

/* Piece letters are upper case in SAN, which is what keeps 'B' (bishop)
 * apart from 'b' (the b-file). */
static int san_piece_from_letter(char c)
{
    switch (c) {
    case 'K': return KING;
    case 'Q': return QUEEN;
    case 'R': return ROOK;
    case 'B': return BISHOP;
    case 'N': return KNIGHT;
    default:  return EMPTY;
    }
}

/* Splits a SAN token into its parts.  The shape being parsed is
 *
 *     [piece letter] [from file] [from rank] ['x'] file rank ['=' piece]
 *
 * read from the right, because the destination square is the only field that
 * is always present and always two characters wide.  Everything to the left
 * of it is the piece letter and the disambiguation. */
static int parse_san_token(const PgnReader *r, int ply, const char *token,
                           SanMove *san)
{
    char body[MAX_TOKEN];
    size_t len = strlen(token);
    size_t head = 0;    /* length of the piece letter: 1, or 0 for a pawn */
    size_t rest;        /* length of the piece letter plus disambiguation */

    san->piece_type = PAWN;
    san->from_file = -1;
    san->from_rank = -1;
    san->to = SQ_NONE;
    san->promotion = EMPTY;
    san->is_capture = 0;
    san->castle = 0;
    san->says_check = 0;
    san->says_mate = 0;

    /* Strip the check and checkmate marks.  The last token of the reference
     * game is "Qd7++" -- two plus signs, which no standard describes -- so any
     * run of '+' and '#' is accepted.  Annotation glyphs ('!', '?') are NOT
     * stripped: they do not occur in this file, and quietly ignoring a suffix
     * it does not understand is how a parser starts accepting anything. */
    while (len > 0 && (token[len - 1] == '+' || token[len - 1] == '#')) {
        if (token[len - 1] == '#') {
            san->says_mate = 1;
        } else {
            san->says_check = 1;
        }
        len--;
    }
    if (len == 0 || len >= sizeof body) {
        return san_error(r, ply, token, "not a move");
    }
    memcpy(body, token, len);
    body[len] = '\0';

    /* Castling, Art. 3.8.2.  PGN spells it with the letter O; digits are
     * accepted too because the two are widely confused in the wild. */
    if (strcmp(body, "O-O-O") == 0 || strcmp(body, "0-0-0") == 0) {
        san->piece_type = KING;
        san->castle = MF_CASTLE_QUEEN;
        return 1;
    }
    if (strcmp(body, "O-O") == 0 || strcmp(body, "0-0") == 0) {
        san->piece_type = KING;
        san->castle = MF_CASTLE_KING;
        return 1;
    }

    {
        int type = san_piece_from_letter(body[0]);

        if (type != EMPTY) {
            san->piece_type = type;
            head = 1;
        }
    }

    /* Promotion, Art. 3.7.3.3.  "=Q" is always the last thing in the token. */
    if (len >= 2 && body[len - 2] == '=') {
        san->promotion = san_piece_from_letter(body[len - 1]);
        if (san->promotion == EMPTY || san->promotion == KING) {
            return san_error(r, ply, token,
                             "a pawn promotes to Q, R, B or N (Art. 3.7.3.3)");
        }
        len -= 2;
        body[len] = '\0';
    }

    if (len < head + 2) {
        return san_error(r, ply, token, "no destination square");
    }
    san->to = square_from_string(body + len - 2);
    if (san->to == SQ_NONE) {
        return san_error(r, ply, token, "no destination square");
    }
    rest = len - 2;

    if (rest > head && body[rest - 1] == 'x') {
        san->is_capture = 1;
        rest--;
    }

    /* Whatever is left over is disambiguation: a file, a rank, or both. */
    if (rest - head > 2) {
        return san_error(r, ply, token, "more than two disambiguating "
                                        "characters");
    }
    if (rest - head == 2) {
        if (body[head] < 'a' || body[head] > 'h' ||
            body[head + 1] < '1' || body[head + 1] > '8') {
            return san_error(r, ply, token, "disambiguation is not a square");
        }
        san->from_file = body[head] - 'a';
        san->from_rank = body[head + 1] - '1';
    } else if (rest - head == 1) {
        if (body[head] >= 'a' && body[head] <= 'h') {
            san->from_file = body[head] - 'a';
        } else if (body[head] >= '1' && body[head] <= '8') {
            san->from_rank = body[head] - '1';
        } else {
            return san_error(r, ply, token,
                             "disambiguation is not a file or a rank");
        }
    }

    if (san->promotion != EMPTY && san->piece_type != PAWN) {
        return san_error(r, ply, token, "only a pawn may promote");
    }
    return 1;
}

/* Matches a parsed SAN token against the LEGAL moves of `pos`, and insists
 * that exactly one of them fits.
 *
 * Legal, not pseudo-legal, is the whole point: "Nge4" is ambiguous only if
 * both knights can lawfully reach e4, and a knight pinned against its own
 * king cannot.  A reader that disambiguated against pseudo-legal moves would
 * call a perfectly clear token ambiguous, and -- worse -- a reader that took
 * the first pseudo-legal match would sometimes take the pinned one. */
static int resolve_san(const PgnReader *r, Position *pos, const SanMove *san,
                       int ply, const char *token, Move *out)
{
    Move legal[MAX_MOVES];
    char candidates[256];
    size_t used = 0;
    int n = generate_legal_moves(pos, legal);
    int matches = 0;
    int i;

    candidates[0] = '\0';
    for (i = 0; i < n; i++) {
        Move move = legal[i];
        char text[MAX_MOVE_TEXT];
        size_t text_len;

        if (san->castle != 0) {
            if ((move.flags & san->castle) == 0) {
                continue;
            }
        } else {
            int piece = pos->board[move.from];
            int captures;

            /* "Kg1" is a king move and must not be answered with 0-0, even
             * though castling is generated as a two-square king move. */
            if (move.flags & (MF_CASTLE_KING | MF_CASTLE_QUEEN)) {
                continue;
            }
            if (PIECE_TYPE(piece) != san->piece_type) {
                continue;
            }
            if (move.to != san->to || move.promotion != san->promotion) {
                continue;
            }
            if (san->from_file >= 0 && FILE_OF(move.from) != san->from_file) {
                continue;
            }
            if (san->from_rank >= 0 && RANK_OF(move.from) != san->from_rank) {
                continue;
            }
            /* The 'x' is treated as information, not decoration.  An en
             * passant capture counts even though its destination square is
             * empty (Art. 3.7.3.1-3.7.3.2). */
            captures = (pos->board[move.to] != EMPTY) ||
                       ((move.flags & MF_EN_PASSANT) != 0);
            if (captures != san->is_capture) {
                continue;
            }
        }

        matches++;
        *out = move;

        move_to_string(move, text);
        text_len = strlen(text);
        if (used + text_len + 2 < sizeof candidates) {
            if (used > 0) {
                candidates[used++] = ' ';
            }
            memcpy(candidates + used, text, text_len + 1);
            used += text_len;
        }
    }

    if (matches == 1) {
        return 1;
    }
    {
        char why[384];

        if (matches == 0) {
            snprintf(why, sizeof why,
                     "no legal move matches (move %d, %s to play, %d legal "
                     "moves available)", pos->fullmove_number,
                     pos->side_to_move == WHITE ? "White" : "Black", n);
        } else {
            snprintf(why, sizeof why, "ambiguous: %d legal moves match [%s]",
                     matches, candidates);
        }
        return san_error(r, ply, token, why);
    }
}

/* The '+' and '#' marks are a statement the file makes about the position
 * after the move, so they are checked rather than thrown away.  Over a game
 * this long that is thousands of extra assertions about attack detection and
 * mate detection, obtained for nothing.
 *
 * `pos` is the position AFTER the move, so the side to move is the side the
 * mark is about.  A move that gives check and carries no mark is refused too:
 * the marks are only evidence if their absence means something.
 *
 * "++" is accepted as a check mark and nothing more.  It once meant mate, but
 * this phase does not adjudicate, and reading intent into a mark no standard
 * defines is not the checker's job. */
static int verify_check_marks(const PgnReader *r, Position *pos,
                              const SanMove *san, int ply, const char *token)
{
    int check = is_in_check(pos);

    if (san->says_mate) {
        if (!check || count_legal_moves(pos) != 0) {
            return san_error(r, ply, token,
                             "marked # but the move does not mate");
        }
        return 1;
    }
    if (san->says_check) {
        if (!check) {
            return san_error(r, ply, token,
                             "marked + but the move gives no check");
        }
        return 1;
    }
    if (check) {
        return san_error(r, ply, token,
                         "the move gives check but carries no + mark");
    }
    return 1;
}

/* The replayed game.  File scope and static: MAX_GAME_PLIES moves are far too
 * much for the stack, and this program does not allocate. */
static Move game_moves[MAX_GAME_PLIES];

/* Reads the first game of a PGN file, replaying it on a board as it goes,
 * because SAN cannot be resolved any other way.  Every move is required to be
 * legal in the position it is played in.  Returns 1 on success and writes the
 * ply count to *out_plies.
 *
 * The ply count is an OUTPUT.  Nothing in this program knows in advance how
 * long the game is meant to be; MAX_GAME_PLIES is only the size of the array
 * it will not be allowed to run past. */
static int read_pgn_game(const char *path, int *out_plies)
{
    PgnReader reader;
    Position pos;
    FILE *file;
    char token[MAX_TOKEN];
    int plies = 0;
    int status = 0;
    int ok = 1;

    file = fopen(path, "rb");
    if (file == NULL) {
        fprintf(stderr, "error: cannot open %s\n", path);
        return 0;
    }
    pgn_open_reader(&reader, file, path);

    if (!parse_fen(&pos, START_FEN)) {
        fclose(file);
        return 0;
    }

    while (ok && (status = pgn_next_token(&reader, token)) == 1) {
        const char *text = token;
        SanMove san;
        Move move;
        Undo undo;

        /* A result token ends the game.  Anything after it belongs to the
         * next game in the file, which this reader does not look at. */
        if (is_result_token(token)) {
            break;
        }
        text += move_number_prefix_length(token);
        if (*text == '\0') {
            continue;   /* the token was nothing but a move number */
        }

        if (plies >= MAX_GAME_PLIES) {
            fprintf(stderr, "error: %s: game is longer than %d plies\n",
                    path, MAX_GAME_PLIES);
            ok = 0;
            break;
        }
        if (!parse_san_token(&reader, plies + 1, text, &san) ||
            !resolve_san(&reader, &pos, &san, plies + 1, text, &move)) {
            ok = 0;
            break;
        }
        make_move(&pos, move, &undo);
        if (!verify_check_marks(&reader, &pos, &san, plies + 1, text)) {
            ok = 0;
            break;
        }
        game_moves[plies++] = move;
    }
    if (ok && status < 0) {
        ok = 0;   /* pgn_next_token has already said what went wrong */
    }
    fclose(file);

    if (!ok) {
        return 0;
    }
    /* A file with no movetext at all parses "successfully" into the empty
     * game, which is legal and worth nothing.  That is the truncation failure
     * mode in its most complete form, so it is refused here rather than
     * reported as a very short game. */
    if (plies == 0) {
        fprintf(stderr, "error: %s: no moves found\n", path);
        return 0;
    }
    *out_plies = plies;
    return 1;
}

/* Writes the replayed game as one UCI move per line, and nothing else, so
 * that the file can be compared byte for byte against another program's
 * reading of the same PGN. */
static int write_uci_file(const char *path, int plies)
{
    FILE *out = fopen(path, "w");
    int i;

    if (out == NULL) {
        fprintf(stderr, "error: cannot open %s for writing\n", path);
        return 0;
    }
    for (i = 0; i < plies; i++) {
        char text[MAX_MOVE_TEXT];

        move_to_string(game_moves[i], text);
        fprintf(out, "%s\n", text);
    }
    if (fclose(out) != 0) {
        fprintf(stderr, "error: could not finish writing %s\n", path);
        return 0;
    }
    return 1;
}

/* Writes the COMPLETE set of legal moves at every position the game passes
 * through, one line per ply:
 *
 *     <ply><TAB><space-separated UCI moves, sorted bytewise>
 *
 * The point is what the UCI dump above leaves out.  Comparing the moves that
 * were PLAYED shows that two move generators agree about those moves.  It
 * says nothing about the moves that were not played, and that is where a
 * generator's disagreements actually live: a castling right one side kept
 * and the other dropped, an en passant capture one side offers and the other
 * does not, a pin one side honours.  A game only exercises such a rule if it
 * happens to walk into it.  Comparing the whole legal-move SET at every
 * position exercises all of them at every position, whether the game used
 * them or not.
 *
 * Ply 0 is the starting array, and the last line is the position AFTER the
 * final move -- which, for a game that ends in mate or stalemate, has no
 * legal moves at all and so carries an empty list after its tab. */
static int write_moves_file(const char *path, int move_count)
{
    Position pos;
    FILE *out;
    char moves[MOVE_LIST_TEXT];
    int i;

    if (!parse_fen(&pos, START_FEN)) {
        return 0;
    }
    out = fopen(path, "w");
    if (out == NULL) {
        fprintf(stderr, "error: cannot open %s for writing\n", path);
        return 0;
    }
    for (i = 0; i <= move_count; i++) {
        Undo undo;

        legal_moves_text(&pos, moves, sizeof moves);
        fprintf(out, "%d\t%s\n", i, moves);
        if (i < move_count) {
            make_move(&pos, game_moves[i], &undo);
        }
    }
    if (fclose(out) != 0) {
        fprintf(stderr, "error: could not finish writing %s\n", path);
        return 0;
    }
    return 1;
}

/* ------------------------------------------------------------------------ */
/* Replaying a game under the FIDE termination rules                        */
/*                                                                          */
/* Reading the PGN established that every move is legal in the position it   */
/* is played in.  That is not enough to call the file a game: a game also    */
/* has to still be running when each of its moves is played.  This is where  */
/* that is decided.                                                          */
/* ------------------------------------------------------------------------ */

typedef struct {
    int plies;               /* moves actually played before the game ended */
    int termination;         /* one of the TERM_* values                    */
    int critical_moves;      /* pawn moves and captures actually played     */
    int critical_segments;   /* those, plus the closing quiet run if any    */
    int trace_rows;          /* records a trace of this game would hold     */
    char final_fen[MAX_FEN];
} GameResult;

/* Whether `move`, played in `pos`, resets the 75-move clock: a pawn move or a
 * capture.  Art. 9.6.2 counts moves "without the movement of any pawn and
 * without any capture", so these two and only these two close a quiet run.
 * Must be asked BEFORE the move is made, while the board still shows what was
 * standing on the destination square.
 *
 * Neither special case needs special code: en passant is a pawn move and a
 * capture at once, and a promotion is a pawn move. */
static int is_critical_move(const Position *pos, Move move)
{
    if (PIECE_TYPE(pos->board[move.from]) == PAWN) {
        return 1;
    }
    return pos->board[move.to] != EMPTY;
}

/* Whether `move` is one of the legal moves of `pos`.  The PGN reader would
 * have refused the file already if it were not, but the replay is meant to be
 * the judge on its own terms, so it asks again rather than inheriting the
 * answer. */
static int move_is_legal_here(Position *pos, Move move)
{
    Move legal[MAX_MOVES];
    int n = generate_legal_moves(pos, legal);
    int i;

    for (i = 0; i < n; i++) {
        if (legal[i].from == move.from && legal[i].to == move.to &&
            legal[i].promotion == move.promotion) {
            return 1;
        }
    }
    return 0;
}

/* The trace is a tab-separated table with one row per ply and a header row.
 * Ply 0 is the starting position and carries no move, so every row's
 * "position before the move" is the previous row's FEN.  The format is fixed:
 * being able to diff two independent replays ply by ply is the only practical
 * way to localise a disagreement in a game this long, and that only works if
 * both sides spell it identically. */
static void write_trace_header(FILE *out)
{
    if (out != NULL) {
        fprintf(out,
                "ply\tfen\tuci\tcritical\thalfmove_clock\trepetitions\t"
                "termination\n");
    }
}

static void write_trace_row(FILE *out, int ply, const char *fen,
                            const char *uci, int critical, int halfmove_clock,
                            int repetitions, int termination)
{
    if (out != NULL) {
        fprintf(out, "%d\t%s\t%s\t%d\t%d\t%d\t%s\n", ply, fen, uci,
                critical ? 1 : 0, halfmove_clock, repetitions,
                termination_name(termination));
    }
}

/* Replays the first `move_count` moves of game_moves[] from the starting
 * array, applying the termination rules after every ply.  Returns 1 if the
 * move sequence is a game and 0 if it is not, having said why on stderr.
 * `trace` may be NULL, in which case no trace is written.
 *
 * Two things make a move sequence not a game, and both are rejections rather
 * than quiet truncations:
 *
 *   - a move that is not legal in the position it is played in;
 *   - moves left over after the game has already ended.  A file that records
 *     play continuing past its own checkmate is not a longer game, it is a
 *     corrupt file, and accepting the prefix would report a length that the
 *     file does not actually claim. */
static int replay_game(int move_count, FILE *trace, GameResult *result)
{
    Position pos;
    PositionFacts facts;
    unsigned char key[REP_KEY_BYTES];
    char fen[MAX_FEN];
    int termination;
    int repetitions;
    int last_critical_ply = 0;
    int consumed;

    result->plies = 0;
    result->termination = TERM_CONTINUE;
    result->critical_moves = 0;
    result->critical_segments = 0;
    result->trace_rows = 0;
    result->final_fen[0] = '\0';

    if (!parse_fen(&pos, START_FEN)) {
        return 0;
    }
    repetition_reset();

    /* The starting position is classified too.  A position handed in already
     * mated, stalemated or dead is not a game with no moves played -- it is
     * not a game at all, and letting it through would mean "verifying" moves
     * that could never have been made. */
    examine_position(&pos, &facts);
    build_repetition_key(&pos, facts.legal_ep, key);
    repetitions = repetition_record(key);
    termination = classify_position(&pos, &facts, repetitions);
    if (termination != TERM_CONTINUE) {
        fprintf(stderr, "REJECTED: the starting position is already over by "
                        "%s\n", termination_name(termination));
        return 0;
    }

    write_trace_header(trace);
    write_fen(&pos, facts.legal_ep, fen, sizeof fen);
    write_trace_row(trace, 0, fen, "", 0, pos.halfmove_clock, repetitions,
                    TERM_CONTINUE);
    result->trace_rows = 1;

    for (consumed = 0;
         consumed < move_count && termination == TERM_CONTINUE;
         consumed++) {
        Move move = game_moves[consumed];
        Undo undo;
        char uci[MAX_MOVE_TEXT];
        int ply = consumed + 1;
        int critical;

        move_to_string(move, uci);
        if (!move_is_legal_here(&pos, move)) {
            position_to_fen(&pos, fen, sizeof fen);
            fprintf(stderr, "REJECTED: ply %d: illegal move %s in %s\n",
                    ply, uci, fen);
            return 0;
        }

        critical = is_critical_move(&pos, move);
        make_move(&pos, move, &undo);

        examine_position(&pos, &facts);
        build_repetition_key(&pos, facts.legal_ep, key);
        repetitions = repetition_record(key);
        if (repetitions == 0) {
            fprintf(stderr, "REJECTED: ply %d: the repetition table is full\n",
                    ply);
            return 0;
        }
        termination = classify_position(&pos, &facts, repetitions);

        if (critical) {
            result->critical_moves++;
            last_critical_ply = ply;
        }

        /* The FEN in the trace spells the en passant field the way Art. 9.2.2
         * counts positions: the square is written only when the capture is
         * really available.  That keeps the trace and the repetition key
         * telling the same story about which positions are the same. */
        write_fen(&pos, facts.legal_ep, fen, sizeof fen);
        write_trace_row(trace, ply, fen, uci, critical, pos.halfmove_clock,
                        repetitions, termination);
        result->trace_rows++;
    }

    if (consumed < move_count) {
        fprintf(stderr, "REJECTED: game ended at ply %d by %s with %d move(s) "
                        "unplayed\n", consumed, termination_name(termination),
                move_count - consumed);
        return 0;
    }

    result->plies = consumed;
    result->termination = termination;

    /* Critical SEGMENTS, which is what a segment decomposition counts.  Each
     * pawn move or capture closes a segment behind it, and the quiet moves
     * after the last one form a closing segment of their own -- one that is
     * only closed if the game is actually over.  That is plainest for a
     * checkmate, which outranks the 75-move draw and so lets its segment run
     * to the end and then some, but it is equally true of a game that ends by
     * the 75-move rule, by fivefold repetition or in stalemate.  A game whose
     * final move is itself critical has no closing segment; a game still in
     * progress has not closed one yet. */
    result->critical_segments = result->critical_moves;
    if (termination != TERM_CONTINUE && last_critical_ply != consumed) {
        result->critical_segments++;
    }

    write_fen(&pos, facts.legal_ep, result->final_fen,
              sizeof result->final_fen);
    return 1;
}

/* Writes the trace, by replaying the accepted game a second time.
 *
 * A second pass rather than a running write, so that a game this program
 * REJECTS never leaves a half-written trace behind that reads like the record
 * of a legal one.  The replay costs a fraction of a second and buys the rule
 * that a trace file exists only for a game that was accepted whole. */
static int write_trace_file(const char *path, int move_count,
                            GameResult *result)
{
    FILE *out = fopen(path, "w");
    int ok;

    if (out == NULL) {
        fprintf(stderr, "error: cannot open %s for writing\n", path);
        return 0;
    }
    ok = replay_game(move_count, out, result);
    if (fclose(out) != 0) {
        fprintf(stderr, "error: could not finish writing %s\n", path);
        return 0;
    }
    return ok;
}

/* ------------------------------------------------------------------------ */
/* Command line                                                             */
/* ------------------------------------------------------------------------ */

static void print_usage(FILE *out)
{
    fprintf(out,
        "longest_check -- independent FIDE-rules chess checker\n"
        "\n"
        "  longest_check --perft \"<FEN>\" <depth>\n"
        "        print the perft node count for a position\n"
        "  longest_check --perft-divide \"<FEN>\" <depth>\n"
        "        print per-root-move node counts, then the total\n"
        "  longest_check --perft-suite [--max-depth D]\n"
        "        run the built-in reference table (default: every depth in it)\n"
        "  longest_check --rule-cases\n"
        "        run the built-in table of hand-written FIDE rule cases\n"
        "  longest_check --material-scan\n"
        "        walk the whole domain of the Art. 5.2.2 material test and\n"
        "        print \"<FEN>\\t<dead|alive>\" for every inventory in it, for\n"
        "        comparison against python-chess\n"
        "  longest_check --corpus <positions> [--seed <n>]\n"
        "        walk random legal games and check obligations [H1] [H2]\n"
        "        [H5] [H6] -- the claims about the rules of chess that the\n"
        "        home-rank lemma in src/long_chess/bound/invariant.py leans\n"
        "        on -- over every legal move of every position visited\n"
        "  longest_check --moves \"<FEN>\"\n"
        "        list the legal moves in a position\n"
        "  longest_check --fen \"<FEN>\"\n"
        "        re-emit the position as FEN (round-trip check)\n"
        "  longest_check <file.pgn> [--trace <file>] [--expect-plies <n>]\n"
        "                           [--expect-termination <name>]\n"
        "                           [--dump-uci <file>] [--dump-moves <file>]\n"
        "        read the PGN, replay it under the FIDE termination rules,\n"
        "        and report how long the game is and how it ends.\n"
        "        --trace writes the per-ply log as TSV\n"
        "        --dump-uci writes the moves as one UCI move per line\n"
        "        --dump-moves writes, for every position of the game, all of\n"
        "        its legal moves: \"<ply>\\t<sorted UCI moves>\"\n"
        "        --expect-plies and --expect-termination turn the report into\n"
        "        a test: the run fails unless the replay agrees.  A name is\n"
        "        one of checkmate, stalemate, insufficient-material,\n"
        "        fivefold-repetition, seventyfive-move-rule\n"
        "\n");
}

/* Strict integer argument: no trailing junk, no silly magnitudes. */
static int parse_depth_arg(const char *text, int *out)
{
    char *end;
    long value = strtol(text, &end, 10);

    if (end == text || *end != '\0' || value < 0 || value > 20) {
        return 0;
    }
    *out = (int)value;
    return 1;
}

/* Same, for a ply count.  The ceiling is the size of the array a game is
 * replayed into, and expresses no opinion about how long any game is. */
static int parse_ply_count_arg(const char *text, int *out)
{
    char *end;
    long value = strtol(text, &end, 10);

    if (end == text || *end != '\0' || value < 0 || value > MAX_GAME_PLIES) {
        return 0;
    }
    *out = (int)value;
    return 1;
}

/* How many positions the corpus walk should visit.  The ceiling is there to
 * catch a mistyped argument, not to express an opinion about how large a
 * corpus is worth running. */
#define CORPUS_MAX_POSITIONS 10000000L

static int parse_corpus_count_arg(const char *text, long *out)
{
    char *end;
    long value = strtol(text, &end, 10);

    if (end == text || *end != '\0' || value < 1 ||
        value > CORPUS_MAX_POSITIONS) {
        return 0;
    }
    *out = value;
    return 1;
}

/* Any 64-bit value is a valid seed, in decimal or with a 0x prefix.  A value
 * too large to represent saturates rather than being refused; the run prints
 * the seed it actually used, so it stays reproducible either way. */
static int parse_seed_arg(const char *text, unsigned long long *out)
{
    char *end;
    unsigned long long value = strtoull(text, &end, 0);

    if (end == text || *end != '\0') {
        return 0;
    }
    *out = value;
    return 1;
}

/* True for the options that take a following value. */
static int option_takes_value(const char *option)
{
    return strcmp(option, "--trace") == 0 ||
           strcmp(option, "--dump-uci") == 0 ||
           strcmp(option, "--dump-moves") == 0 ||
           strcmp(option, "--expect-plies") == 0 ||
           strcmp(option, "--expect-termination") == 0;
}

int main(int argc, char **argv)
{
    if (argc < 2) {
        print_usage(stderr);
        return 2;
    }

    if (strcmp(argv[1], "--help") == 0 || strcmp(argv[1], "-h") == 0) {
        print_usage(stdout);
        return 0;
    }

    /* A first argument that is not an option is a PGN file to read. */
    if (argv[1][0] != '-') {
        const char *pgn_path = argv[1];
        const char *uci_path = NULL;
        const char *moves_path = NULL;
        const char *trace_path = NULL;
        /* Both claims start unmade: a negative ply count and TERM_CONTINUE
         * are values no replay can produce, so "unset" needs no extra flag. */
        int expect_plies = -1;
        int expect_termination = TERM_CONTINUE;
        GameResult result;
        int plies = 0;
        int failures = 0;
        int i;

        for (i = 2; i < argc; i++) {
            const char *option = argv[i];
            const char *value;

            if (!option_takes_value(option)) {
                fprintf(stderr, "error: unknown argument '%s'\n", option);
                return 2;
            }
            if (i + 1 >= argc) {
                fprintf(stderr, "error: %s needs a value\n", option);
                return 2;
            }
            value = argv[++i];

            if (strcmp(option, "--trace") == 0) {
                trace_path = value;
            } else if (strcmp(option, "--dump-uci") == 0) {
                uci_path = value;
            } else if (strcmp(option, "--dump-moves") == 0) {
                moves_path = value;
            } else if (strcmp(option, "--expect-plies") == 0) {
                if (!parse_ply_count_arg(value, &expect_plies)) {
                    fprintf(stderr, "error: bad ply count '%s'\n", value);
                    return 2;
                }
            } else {
                expect_termination = termination_from_name(value);
                if (expect_termination == TERM_CONTINUE) {
                    fprintf(stderr, "error: '%s' is not a way for a game to "
                                    "end\n", value);
                    return 2;
                }
            }
        }

        if (!read_pgn_game(pgn_path, &plies)) {
            return 1;
        }
        if (uci_path != NULL && !write_uci_file(uci_path, plies)) {
            return 1;
        }
        if (!replay_game(plies, NULL, &result)) {
            return 1;
        }

        printf("%-19s%d\n", "plies", result.plies);
        printf("%-19s%s\n", "termination",
               termination_name(result.termination));
        printf("%-19s%d\n", "critical segments", result.critical_segments);
        printf("%-19s%s\n", "final fen", result.final_fen);

        if (trace_path != NULL) {
            if (!write_trace_file(trace_path, plies, &result)) {
                return 1;
            }
            printf("%-19s%d records -> %s\n", "trace", result.trace_rows,
                   trace_path);
        }
        /* Written only for a game that was accepted whole, for the same
         * reason the trace is: a dump left behind by a rejected game reads
         * exactly like the record of a legal one. */
        if (moves_path != NULL) {
            if (!write_moves_file(moves_path, result.plies)) {
                return 1;
            }
            printf("%-19s%d positions -> %s\n", "legal moves",
                   result.plies + 1, moves_path);
        }

        /* The expectations are checked last, so that the report is printed
         * whether or not it is the report that was expected.  A checker that
         * only speaks when it agrees is not much use when it disagrees. */
        if (expect_plies >= 0 && result.plies != expect_plies) {
            fprintf(stderr, "FAIL: expected %d plies, got %d\n",
                    expect_plies, result.plies);
            failures++;
        }
        if (expect_termination != TERM_CONTINUE &&
            result.termination != expect_termination) {
            fprintf(stderr, "FAIL: expected %s, got %s\n",
                    termination_name(expect_termination),
                    termination_name(result.termination));
            failures++;
        }
        return failures == 0 ? 0 : 1;
    }

    if (strcmp(argv[1], "--perft") == 0 ||
        strcmp(argv[1], "--perft-divide") == 0) {
        Position pos;
        int depth;

        if (argc != 4) {
            fprintf(stderr, "error: %s needs a FEN and a depth\n", argv[1]);
            return 2;
        }
        if (!parse_fen(&pos, argv[2])) {
            return 2;
        }
        if (!parse_depth_arg(argv[3], &depth)) {
            fprintf(stderr, "error: bad depth '%s'\n", argv[3]);
            return 2;
        }
        if (strcmp(argv[1], "--perft") == 0) {
            printf("%lld\n", perft(&pos, depth));
        } else {
            perft_divide(&pos, depth);
        }
        return 0;
    }

    if (strcmp(argv[1], "--moves") == 0 || strcmp(argv[1], "--fen") == 0) {
        Position pos;

        if (argc != 3) {
            fprintf(stderr, "error: %s needs a FEN\n", argv[1]);
            return 2;
        }
        if (!parse_fen(&pos, argv[2])) {
            return 2;
        }
        if (strcmp(argv[1], "--moves") == 0) {
            print_legal_moves(&pos);
        } else {
            char fen[MAX_FEN];

            position_to_fen(&pos, fen, sizeof fen);
            printf("%s\n", fen);
        }
        return 0;
    }

    if (strcmp(argv[1], "--perft-suite") == 0) {
        int max_depth = PERFT_MAX_DEPTH;

        if (argc == 4 && strcmp(argv[2], "--max-depth") == 0) {
            if (!parse_depth_arg(argv[3], &max_depth)) {
                fprintf(stderr, "error: bad depth '%s'\n", argv[3]);
                return 2;
            }
        } else if (argc != 2) {
            fprintf(stderr, "error: --perft-suite takes only --max-depth D\n");
            return 2;
        }
        return run_perft_suite(max_depth);
    }

    if (strcmp(argv[1], "--rule-cases") == 0) {
        if (argc != 2) {
            fprintf(stderr, "error: --rule-cases takes no arguments\n");
            return 2;
        }
        return run_rule_cases();
    }

    if (strcmp(argv[1], "--material-scan") == 0) {
        if (argc != 2) {
            fprintf(stderr, "error: --material-scan takes no arguments\n");
            return 2;
        }
        material_scan();
        return 0;
    }

    if (strcmp(argv[1], "--corpus") == 0) {
        unsigned long long seed = CORPUS_DEFAULT_SEED;
        long positions;

        if (argc != 3 && argc != 5) {
            fprintf(stderr, "error: --corpus needs a position count, and "
                            "takes only --seed S after it\n");
            return 2;
        }
        if (!parse_corpus_count_arg(argv[2], &positions)) {
            fprintf(stderr, "error: bad position count '%s'\n", argv[2]);
            return 2;
        }
        if (argc == 5) {
            if (strcmp(argv[3], "--seed") != 0) {
                fprintf(stderr, "error: unknown argument '%s'\n", argv[3]);
                return 2;
            }
            if (!parse_seed_arg(argv[4], &seed)) {
                fprintf(stderr, "error: bad seed '%s'\n", argv[4]);
                return 2;
            }
        }
        return run_corpus(positions, seed);
    }

    fprintf(stderr, "error: unknown option '%s'\n", argv[1]);
    print_usage(stderr);
    return 2;
}

